On the topological 4-genus of torus knots

We prove that the topological locally flat slice genus of large torus knots takes up less than three quarters of the ordinary genus. As an application, we derive the best possible linear estimate of the topological slice genus for torus knots with non-maximal signature invariant.

==> anc/positive_braid_abcddcbaabcddcbaabcddcbaabcddcba <==
print("This is the file positive_braid_abcddcbaabcddcbaabcddcbaabcddcba, available as");
print("ancillary file with the arXiv-Version of the paper \"On the topological 4-genus");
print("of torus knots\" by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 8 (given as matrix, variable "t") of the");
print("knot K obtained as the closure of the positive braid");
print("(a_1a_2a_3a_4a_4a_3a_2a_1)^4");
print("The existence of such a basis proves that the knot has genus");
print("defect at least 4. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line:");
print("gp -q < torus_knot_abcddcbaabcddcbaabcddcbaabcddcba");

def=4;
a=[1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,0,1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,0,0,0,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,0,0,0,0,0,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1];
t=[-2,0,0,1,2,4,4,0,3,4,3,0,-2,-2,-2,0,-1,-2,-1,-1,0,1,0,0,0,0,0,0;0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0;0,1,-1,1,2,-2,0,0,0,-2,1,0,-1,2,0,-1,-2,3,-2,0,1,-3,2,-1,0,0,0,0;0,0,-3,-12,0,-3,0,4,0,-12,4,0,0,0,0,0,0,-3,4,0,0,0,4,4,4,4,4,-5;-1,3,-4,3,6,-2,3,1,4,-2,4,0,-5,-1,-5,-1,-5,0,-6,-1,2,-3,2,-2,0,0,0,0;0,448630,-847173,-610058,456025,-1103533,0,592284,0,-672532,96404,0,0,0,448630,0,0,-590813,96404,0,0,0,96404,1040914,96404,-158340,-97482,165735;187,-589,787,-594,-1182,400,-579,-208,-789,406,-785,-11,954,172,961,179,952,-12,1147,187,-380,580,-380,378,0,0,0,0;0,-62680996133207134283129305253976035004261111225692,48169052718656802125841545488833600829513194464721,-390718634841824581378351817316514586659771113223232,-91757575458497621303494116277641217412201165607865,86393547741743672448869663473330129398238532125795,0,28036167887205059342087251852382750360645568648930,0,-323004614333439671877739272654109457667481716971726,-121810277104889777603689041580215197352897568349522,0,0,0,-62680996133207134283129305253976035004261111225692,0,0,9944557695569931802813427504337072260787856803647,-121810277104889777604362846550669486619974448352873,0,-673804970454289267076880003351,-262945717013071126586593858993522589858118242045400,-121810277104889777604362846550669486619974448352873,-34644828246002074941042053401593284643615542576762,-121810277104889777603689041580215197352897568349522,-261661013854746743445181071369653886457583734334210,-182224261234896804067009175471231641636222293191244,-30361282483614870163125208588442464342628322100065];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of K.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_3_10 <==
print("This is the file torus_knot_3_10, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 4 (given as matrix, variable "t") of the");
print("(3,10)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 2. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_3_10");

def=2;
a=[1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[-1,-1,-1,-2,0,-2,1,-1,1,0,0,0,0,0,0,0,0,0;1,1,1,2,0,2,-1,1,-1,0,-1,0,0,0,0,0,0,0;-4,-4,-4,-8,0,-7,2,-4,1,-3,0,-4,2,-3,3,-1,2,0;20,20,20,40,0,37,-10,20,-5,15,0,20,-10,15,-15,5,-10,-1];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (3,10)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_3_13 <==
print("This is the file torus_knot_3_13, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 6 (given as matrix, variable "t") of the");
print("(3,13)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 3. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_3_13");

def=3;
a=[1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[0,-1,-2,-2,-1,0,0,0,0,0,0,0,1,1,0,-1,-1,0,0,0,0,0,0,0;1,3,6,7,3,0,0,0,0,0,0,0,-3,-3,0,4,3,1,0,0,0,0,0,0;0,-1,-2,-2,-1,0,0,0,-2,-3,-2,0,1,1,0,-1,-1,0,1,2,1,-1,-2,-1;0,1,2,2,1,0,-1,0,4,6,4,0,-1,-1,0,1,1,0,-2,-4,-2,2,4,1;1,-3,-9,-10,-3,6,7,5,-2,-4,-1,2,4,5,0,-7,-8,0,6,9,5,-1,-2,0;-52,142,424,472,142,-287,-336,-240,96,192,48,-96,-190,-238,0,334,378,0,-287,-433,-240,48,96,0];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (3,13)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_3_17 <==
print("This is the file torus_knot_3_17, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 8 (given as matrix, variable "t") of the");
print("(3,17)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 4. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_3_17");

def=4;
a=[1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[-1,-1,-1,-2,0,-2,1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;1,1,1,2,0,2,-1,1,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,-1,2,-4,-1,-4,-4,-1,-4,2,-1,2,0,1,0;0,0,-1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,-3,3,-6,12,3,12,12,3,12,-6,3,-6,0,-3,0;-12,-14,-10,-24,0,-26,4,-14,2,-12,0,-14,8,-8,10,0,4,5,-5,10,-20,-5,-20,-20,-5,-20,10,-5,10,1,5,0;28240,32984,23542,56528,2,61230,-9440,32984,-4712,28272,0,32984,-18848,18848,-23560,0,-9440,-11755,11755,-23510,47020,11755,47020,47020,11755,47020,-23510,11754,-23510,-2388,-11755,2;-4744731,-5538888,-3951778,-9490526,-8,-10283347,1579364,-5538862,789265,-4749501,0,-5538766,3162263,-3165859,3950565,-5981,1581053,1971571,-1974867,3952562,-7911930,-1983087,-7913556,-7921804,-1974893,-7923646,3967441,-1983235,3969484,396782,1984846,3569;80824232489682071275962070680231699099894184067247977624282708822313208755189374330561,94352318697584783711778602779775543727139578071166381508771252565984366320657943907499,67316655848268497468619156649467517422079700393318459371065914644373027592213066822701,161666589712540590642203152677059379410913358659978998933662940752322160858173942825731,136276189296602182548957267638956474623990107060095385386167825949041269278601535,175171917796830770513534008912907518306896546519509735336090894640053058007722461030657,-26903713429029851179906418255916606698505200427335755539020102168837904946660701605033,94351875799969569754685318668655717118597050107247898717686455753333077574069261413201,-13444753318147840201187844730382622743012824792210202812830213707582739249804860801472,80905487167550170327306886451061426897888737448261759445466223045191733721475419094321,0,94350240485698010528494731181444049640901562240471962258296436752774472971280279895793,-53867643899205138449226657004471177289234875948374117482636155454356162710630031923631,53928900046293961130282413296274888224578358958022737357287283850280560123433964596539,-67295992971066400162690171003761760646614838076988207687210241062585399538667155425035,101883486022872206728164177218574834340759699863291287621912941052230513342692246013,-26932484739495096315697066859046881384210190083406803363101876903250024315817627578545,-33584772850961407706278778639525631953861552191011242083654701183408065482688702623044,33640918640951607805488949033792882021406635616985060522712020202586823511777068054052,-67330010914819564482508954461696135156592851309411249244955016796629207614046216641748,134775958797683213271821434318836112533972061173791493725414922320361154046652935444734,33780942425453866548058002626291909799082784209674619857982397125417342625583610482112,134803656933157747665424509883483730437439386917308917506333369142322519506391309895832,134944157684322544515632484826419494562776719471141458308925834940315964962677971933136,33641361538566821762582233144912708629949163580903543313796817015238112258365750548350,134975535276908087168164382237293364291058892914904739123471824513534190778691554798402,-67583467592387582466777196359846139329834142657425701065419332686800768806506040332780,33783463534955853688435158335743230493863328004273067401083526852661819949339513496086,-67618269124229202249145636322069437839541243825894766911020319264943716235040498086344,-6758992367685550899517545321040053489281945413719492687686696170796734574453378533284,-33810906152575456952945954605514025353940733768621205608680766104402608212102553077119,-60796214949946648689653561025429457241627047081860510470059084149932829515848834307];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (3,17)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_4_07 <==
print("This is the file torus_knot_4_07, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 4 (given as matrix, variable "t") of the");
print("(4,7)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 2. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_4_07");

def=2;
a=[1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[0,-1,-1,1,0,-1,1,1,0,0,0,0,0,0,0,0,0,0;0,1,1,-1,0,1,-1,-1,0,0,-1,0,0,0,0,0,0,0;0,2,2,-1,0,2,-1,-1,1,-1,0,2,-2,-2,1,-1,-2,0;-2,-18,-18,9,0,-18,7,9,-9,9,0,-18,18,18,-9,9,18,1];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (4,7)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_4_09 <==
print("This is the file torus_knot_4_09, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 6 (given as matrix, variable "t") of the");
print("(4,9)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 3. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_4_09");

def=3;
a=[1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[3,4,1,0,1,2,2,1,2,6,4,0,0,1,2,2,-1,2,3,0,0,0,0,1;-6,-8,-1,0,-2,-4,-4,-2,-4,-12,-8,0,0,-1,-4,-4,2,-4,-6,0,0,1,0,-2;-26,-33,-13,0,-4,-18,-21,-1,-12,-45,-37,-5,-3,-25,-44,-26,11,-8,-14,13,23,16,0,-8;498483374009724864,632690436251021991,249241686887267116,6752,76689749869165050,345103874312103690,402621186677915895,19172437497032941,230069249567839536,862759685819914839,709380186081584739,95862187286886795,57517312372132077,479310936529605284,843587248203915024,498483373971122562,-210896812070806563,153379499738330068,268414124522249868,-249241686893926775,-440966061428721260,-306758999262522049,-9449480,153379499692354614;1763556863,2238360635,881778435,10,271316446,1220923979,1424411308,67829110,813949326,3052309958,2509677075,339145564,203487341,1695727748,2984480836,1763556860,-746120207,542632888,949607549,-881778414,-1560069508,-1085265749,5,542632886;-59699991279270560357396952782220316163635907517361946043888883800962193,-75773065894820831653778588809061658023759518277501874726873529976474441,-29849995758117407895295364625889653670923421413627519238884314814767177,-338520364904562537813655701683149652570156754894334880174907510,-9184614230452903694434167524827821880457666129555687929930053773272247,-41330763089181044892178647983489233749240332935048868930532514563458862,-48219223575834521965494877829599464233850821628828996000511771304243817,-2296153506835171187924161209158600217641743279051988774809583365929544,-27553842285134273197827457198096623621593216128352524760603522755726622,-103326908078398995380237284663061571140407937367866024980634783577028717,-84957679922161516405475233645696058894326863518746633333094449749857717,-11480768008104366806008358984910983444618101492445750790612446573310943,-6888460892877914958791275222497072504389599255090149954405092087206159,-57403837603175206717191522666233865104415552776991124460385845937021083,-101030754165339386306838078077516128902985088519074226662158809800043010,-59699991177714450886028191438123605658690448824529082167510445748102796,25257688473630773595797011956647891889116722174908940247547868387946614,-18369228325497661427043319924193363087654750253705839334804131410410084,-32146149400360725045044540960510534561822394626322756217386569697530985,29849995047224641595714035217212680136308254629751037851656332910976593,52811529912464134532218124620605261302839811492315731929110067702100177,36738455736990337611767787751516331630809237658540877791014905943621281,-169260182452281268906827850841575019878710013623513785437023341,-18369228257793588446130812361462222751024792169249684086103084255483475];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (4,9)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_4_11 <==
print("This is the file torus_knot_4_11, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 8 (given as matrix, variable "t") of the");
print("(4,11)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 4. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_4_11");

def=4;
a=[1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[1,0,-1,2,3,1,0,2,2,-1,-1,0,1,0,-1,2,2,0,1,2,1,0,0,0,0,0,0,0,0,0;-1,0,1,-2,-3,-1,0,-2,-2,1,1,0,-1,0,1,-2,-2,0,-1,-2,-1,0,0,-1,0,0,0,0,0,0;-4,-1,2,-5,-6,-2,-2,-4,-4,0,2,0,-4,-1,2,-5,-4,1,-4,-4,1,-4,-5,1,-2,-5,-1,-1,-3,0;3372,831,-1690,4203,5058,1686,1686,3372,3372,0,-1686,-4,3372,831,-1686,4215,3372,-843,3372,3372,-843,3372,4215,-843,1686,4215,843,831,2508,-14;93,24,-48,118,144,47,46,97,94,-1,-43,0,90,25,-47,113,94,-23,90,93,-23,91,115,-23,46,116,24,23,70,2;-74935629138,-19338210174,38676440034,-95079593932,-116029302750,-37870689911,-37064939227,-78158620069,-75741379822,805750684,34647702915,3374,-72518388890,-20143960859,37870697141,-91050862439,-75741379822,18532469613,-72518388890,-74935633073,18532465677,-73324131703,-92662348065,18532465677,-37064939227,-93468110394,-19338216362,-18532467361,-56403139442,-1611482894;500858801,129254199,-258506980,635498306,775523696,253123144,247736046,522401047,506245274,-5386758,-231580673,46,484700612,134638547,-253122610,608568563,506242902,-123869784,484700414,500857675,-123869985,490085977,619340310,-123869985,247735632,624726158,129252386,123867708,376990063,10770669;-5233345543869559839085735949540621231692426041141534328176846665250770471950970321014287751396647055394362770963409872888263244380454082219149167443391192732,-1350544075520955690431395039983289452599232537623892257849136699232743384467101809275311605372648064846741108324582116995123090657334054217984542747692215125,2701073334722488839586827109369649235591029066830461449240512671668212569508626934586495325872416908319874149009948671046591121264438508593732532057689451942,-6640159304781296960187823044156443346451588582898299458647696048349190733537019656008236359678934624294998174390586396312403083868296793909823258721739329711,-8103248800906767311254525014262077586489655352253120857705733052418803924052601072523064038892819458306233516219736974601610608373032896748067282796361385962,-2644819008985833738729721491110520391712432583412302897981922885117058310976137607370229906397698671862372909446675657306646104425939743445547549869375110627,-2588530599445260210762466923565647836790496001646254471698498478810820527389888658709419886817225172850732900398632001639011788255157244148732322930561537359,-5458434964049363867257949976216070725422977933979446251611392367417860372396393266712280288940201960158656035430129581635522514461938212792004735469573103424,-5289627422944943600975785399579794884283863677025476325309283445147772448315085681860458948502601752574983130329038909785768796964503446956008608967967184482,56284856967510295221254983621772352054145155206182528825287137539613504457408276878136800864552042799259486815405720470087005365980361845652440746788940840,2419727237838561394769713622133019293142901070056832660053021637442643519930746570028966294575351397483308326948591876048501584755371694287763389824302884585,-480642237966783282296648419439211524722416923033185512689303719755411549032078782942097961601276591932902749502076740696559400033361165737431990914065,-5064512758598902013055527270674315713704535058985693789348679974333140611471783139197091161173919253464555191177571302563765152764202976536445560498571278099,-1406803751014694247658947090503086837266973757508672395868215549338343616275962971644206099043412649473156780137615838801736849517149648744746920458457623119,2644813429356375602593357438713651249561254284050631164915319057113007237285546669942680961146063932816496521272665710752476881928265461305108834266575552512,-6358777306011942257384666702920483118551309581243202364559735439176206910174737679227953971304353505632522453824259769399406605234298369973149712797235242472,-5289602638523455400759576537622166410159154077613706005395455205399440712745644289482134695466135423426169059062827353876424214512783007861071787371163271354,1294283699961348790280366600866881145601661830740550310625071975576073074124027926306779783636313768696999356360054239396148911663093716768578788579639545740,-5064510689747529895162268689448510301446232992930242472593647094286694707743811218585409794352156887034763797370358027660708564515703546966126213670507545047,-5233333778583473956521043209842354089253799140240331385418427357511891241659574449239012043664801975719829267061334722279704427942441622354124320043911368854,1294285800158953819050795766656713912591150291736235738240029596229283309726666088147020036671909537683508446571540897604189946504824014551154566156574660739,-5120783060465597357643907488399386352244464163609837508882245890131849348792500075631234042710743332442303092079611871173308434687858769144387493948624344214,-6471328536118289733922255305575897649503355675230853385141354336466732890328027326147148573053417454752227210464186490584112140052498378222304437815964412947,1294285800158953819050795766656713912591150291736235738240029596229283309726666088147020036671909537683508446571540897604189946504824014551154566156574660739,-2588526273665118509712926253729872883886773499893947173028884275077342728685947370157722483462631133952078167892640608659893467371931164120073577132613348417,-6527603884728483729735099638109372399764294365232688953122803489954499059470009099166965835740112636437344805447516332992009288094730070661514188517230177021,-1350525131947533216994638435122758076718921195409077928167951792544832154877136697834381089928677519126998010817878804839918941105344774426479456707811617668,-1294262008368174463278322082559951671620676532098545595557151475695155416854989001079788829687821841381470056557083859031752978610959222172634880282218854273,-3939072773294752641312179833331277769031087246229277337378867581233194444793905167251228351404339118358991707134992315878093579219202657708454856652896290169,-112539966359988168007625215981585064212401512130193851581995439259876059856553634688973418644641425393027319811272392537128430499582135476767989970418687532];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (4,11)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_5_07 <==
print("This is the file torus_knot_5_07, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 6 (given as matrix, variable "t") of the");
print("(5,7)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 3. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_5_07");

def=3;
a=[1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[1,0,-2,-3,-2,-1,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,0,2,3,2,1,-2,-3,-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0;0,0,1,2,1,0,0,-1,-1,1,0,0,2,1,0,-2,-4,-3,3,5,6,5,2,0;0,0,-2,-6,-2,0,0,3,3,-3,0,0,-6,-3,0,6,12,9,-9,-15,-18,-14,-6,0;7,-4,-7,-4,-10,-11,17,9,2,12,4,-4,20,12,-2,-2,-11,-13,19,30,28,25,14,3;-408919,233681,409212,234254,584463,642587,-993089,-526033,-117114,-700724,-233668,233668,-1167780,-700724,116834,116274,641467,758581,-1109083,-1751110,-1634038,-1459239,-817212,-175264];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (5,7)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_5_08 <==
print("This is the file torus_knot_5_08, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 8 (given as matrix, variable "t") of the");
print("(5,8)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 4. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_5_08");

def=4;
a=[1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[-1,-2,0,1,-1,-4,-3,1,1,-1,-3,0,0,1,0,0,0,0,0,0,0,1,1,0,-1,0,0,0;4,8,1,-4,5,16,12,-4,-4,4,12,0,0,-4,0,0,0,0,1,0,0,-4,-4,0,4,1,0,0;-5,-16,-2,4,0,-27,-20,5,18,-1,-16,3,9,13,5,8,4,1,-4,5,5,12,2,0,-4,7,1,1;9549552,30559259,3820156,-7640141,-1083,51568999,38199221,-9549552,-34381027,1909100,30558769,-5730550,-17191017,-24830667,-9550565,-15280904,-7640452,-1910113,7640382,-9550565,-9550565,-22920554,-3819915,211,7639017,-13371282,-1910113,-1910113;-2961,-9482,-1185,2371,4,-16001,-11853,2965,10673,-590,-9482,1780,5338,7711,2967,4745,2371,595,-2369,2966,2964,7113,1185,1,-2370,4150,593,593;58564,187629,23445,-46921,-132,316627,234552,-58696,-211270,11641,187629,-35249,-105684,-152673,-58761,-93945,-46923,-11805,46857,-58728,-58662,-140769,-23443,-34,46893,-82138,-11739,-11739;25043435,80222145,10024503,-20060840,-48344,135378847,100285166,-25091996,-90323092,4981335,80223142,-15065666,-45180727,-65268839,-25121376,-40157870,-20064420,-5044651,20033430,-25102807,-25085067,-60191120,-10032504,-13523,20049089,-35119167,-5023946,-5021369;-22048378426896562995008722784909782055714046206604745916749574025469208288712699360741611544508355119744206571425618963516033778954400,-70628019326317175602597009376542648721786380076173491560628254716632302860107902504202868944904895508455173880303207952734518038166341,-8825627781714444381657465382983463129033681814824839134755030812148499295621975173891328706386640720291186361970687641652161706289592,17661674282358775734750076672486404211504953961120139911979587648143863144788461399988562243075485155466288822893674874743431888416309,42562324484236585014424007501913315952920989066080585055498233636371295977901747555334160850896166813774458945116344482187609789549,-119188284261042084942706447640418149256436161299553127873133830056027458054833394141305116393932817296308924563515442383992328473872311,-88291613773116215278930663302883960945497467594242852094732739800808784634406457853885890108273045382864620539088811855776053227016804,22091131799378753397227931874523806806168907123161876880072427941645275722689238948547472777002876069026526052113235307538452660543491,79520948827642595110533695114264574980157830633513792060681616386221204053683271138705971281291323285264562274769839564915838138792113,-4385594833581926386166345635643375966455892666504313485798243704514203605340182294207732915717747846934399988836063544195767582639177,-70628897090621138532335123325232856556802205457319008736354308244245563220520712526854321924734855348931192899796068423147056157546105,13263895516778310748136630800209340954393085918815613592808370253920621248439113114592168457275785729566245160989618196811757119468323,39777361472110478052064002672304681154510757478995777622719376611515765347038957639255939796972049381399103826719773523006031685764702,57463046173824998039389649664429348231162742327378248945331794555616336510828273946605753296898397628486137978843145964955244249738444,22116998113571763302649985848965437892191925877480126251016713439416179947019209018623529640824971219733896168650870144267732838298890,35355210440505333242040117039153973467365695829618681618869784287585514073299600409020929318320170844165199450258233936733429971484135,17664826134122253456377406598575615895914838479175256751597713655019963845750990254781025539133636569956212368289050775504392878501703,4441338589519455833807692451359724293298420081358441367714798523331853543635353928199781270516405241463625329675263618994228829533439,-17637542367041199100726302014915093521651620262826633606411756964212600986333809957349391963734044257720626771597054042135819335967727,22100649863461143801840519536800473711240209225031672453567277176376427650964466574713510151723862709124542076575676932801479666131646,22085031469527039114223527109755050448270558009864696829314328751241784193259129491039227969570771378196001916245392023993384855732089,52992594334552837932181804700243352435052573295448130579714149441396523698462423078368654465654460069891640279171128301498654161470394,8832671906284160932143573410536475052766499141349696630225596784499248440036515152240753543119085173989745362066345163672095311899633,11905723854052857420777259917432851473426909960710900043552511448465932477556830903848666555557161002786457122397161896868428514354,-17651328637087092297084502940231005746839995030487268967188358959093288158358767672801707266409831758445320340568385722793195779310586,30919108503021957153550681124212861212857776617922763983570799587968478242035320549785466369295413104736975529959095805643304356858109,4423109793216995994060802473796280738631755571210063109532312776859880811597183653511365213722378065075471575007552708205581868117238,4420840988190604349191073641524800707703187860867036267159153357943760224765577875014426598224922373989662382988684199853190022290144];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (5,8)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_5_11 <==
print("This is the file torus_knot_5_11, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 10 (given as matrix, variable "t") of the");
print("(5,11)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 5. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_5_11");

def=5;
a=[1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[1,1,1,1,1,1,1,2,1,1,0,2,1,2,0,2,0,2,0,2,-1,1,-1,1,-1,1,-1,0,-1,1,0,0,-1,0,0,0,0,0,0,0;-17,-17,-17,-17,-17,-17,-17,-34,-17,-17,0,-34,-17,-32,0,-34,0,-34,1,-33,17,-17,17,-14,17,-17,18,0,17,-17,0,0,17,0,0,0,1,0,0,1;10,7,24,17,24,3,24,64,31,17,0,80,16,20,-29,76,-5,37,-51,50,-46,36,-57,18,-66,21,-38,-1,-52,1,-17,-2,-45,-35,-28,-14,0,-18,-29,-26;-607259730376,-425081667841,-1457423948167,-1032341821992,-1457423993247,-182177555542,-1457423993287,-3886464320094,-1882506139202,-1032341876291,-28919,-4858080653614,-971615826527,-1214519511512,1761054604505,-4615176570234,303630075306,-2246861757279,3097027008796,-3036300082563,2793396422958,-2186136313983,3461382681172,-1093067976815,4007916868777,-1275245905372,2307588230818,60726020845,3157752576947,-60725513852,1032342354365,121452021950,2732670431032,2125410729575,1700328583660,850164262911,0,1093068259534,1761054575586,1578876487671;800417804655,560298750067,1921019354292,1360709988652,1921004825810,240129531038,1921025925137,5122707560120,2481294183882,1360710257921,4701198,6403383092364,1280661812578,1600826476008,-2321232832090,6083209534953,-400213387938,2961558505989,-4082158300408,4002108294401,-3681956890855,2881511780816,-4562412801961,1440755120067,-5282802104148,1680877754696,-3041605179771,-80046198471,-4162202958930,80033930764,-1360714598890,-160084904831,-3601909957132,-2801497356427,-2241188316060,-1120595957825,0,-1440772064034,-2321235513803,-2081112074722;994443425530238570292106145928762042310911983483967279386065927722131365679424013922059822381228859512523033905666349599632861523493144305758427603006009792444628642030024461538226382465042943809419319037607151062967862979488626431863976544684446034041228547536494334567339591768289161273263493195132386323071575424270307250512797563365147841866178405958150175,696118208636175015655056015454039529346953732701657795276569658279382604176007773417480145468819514497278494863632621962189100441945998143596361922454140112291187559449492749934368222356718224662066186524418382020497802580722995523211576537127357118620388001929749900460981612131838806514883631024674324285021760021372644996770180232089258704688334869561403374,2386684873927098320268005435947613707259990363436146284834514393295909008649021565779570106638664991157414348660757170482783895818866117702173856338083102344676202902544798343779981780770997728143298912488172436769898705642267244580644403191622925049095134463762293870834831487738116652311401669270972666413121614083077973051887449604773137752671744395877946170,1690553476445402012813405809447892352735472008391889497076536120444135028150865405806197521965375572977358608851606680408638586554154622011277838872950265713957941235640702022619676722516996242985528935765067838461543811309726890124084507647767138021873824721837092280537010948793637675547020389281937943815937958331045924209151989760406775967268030074571064968,2386666823662194403303144758027336622375416123351202467342582455993991739760045055947616118199394184466436582957431751539978852259767638389094176686498804996673375878245660294280970393239003446809419510615789218857514319029706292426665811741095011576604497264750456743403613710092406047728265383807497429559305907846037048459933194716345292586191992415270264836,298338232892414424389754827992184204139884118160464315203574119045114044514533159424875297761483504501259252313702686946706070701693095587539996415906073371322567848798688902317052505713702734073673163652944460116450217248254482262314792898534381480666309293880826811041056491400966910226770895878866992592016779590513064136213161599484535473906910172852882906,2386693037580595814243561172686597386479084293730512389872038169734536015702668798487484512642419573624555636847841499900904509276286132215868614513108849859635965108842804546826058587843231409775916842175448188903330947295526400553519190635861635380771487978990304031086989593959331007588266697747033852814424107975819381010240739929627337395925453124747930800,6364479681047485985977004666542683771328432698312518222704362438514106865592692012985756518791222364654542935123755040179319454000217552577024297418516269776056473748422649014208971722517185387537608757610353816843154857935595827492765694332530660529787380751545387763091970487216920700645720341248972713200968531691758432940060484573392928225100626609371806355,3082773363632797457371684944592724689040274311590156457144833648278102402943255169192535723644026091470542031896734232329557472468346164128068515063115089318459002609104638008644505040308710947999485142772335663317703866775894810306602271287235854105492055250108254852535304686374620858147643387771180701754579513702183853677088485951540589747979477440508082014,1690553810986669325724500793072672635380953100019592428242519945927440851916656340869195873652293312273650739852847466075944377432658989392959810345269428319011887906050315676915991710528249306523565296565250412917055438161305406140598342745239740474808796011738757483621720634801140301049082860336338598112166382918599325892558787469156517924439862435444616317,5840793915411439912930292197821555286412464761129545773291372071690673968456585413563959588003610701468341217069538515943040019366975138322353200340925076425355448770160569163090578590593971343494014351976771417311367313351846947214141040945473679758425788581883922841412142928448178417743681877824342743050476478259398034720178826222746308099015928039623,7955597914388660411035984734626512798262026043939627601174252132078489988678384892061020058489535665327422928794801011198793778712810588060170339361265965599624948484141268254208599147153572752451675498224220931275940202481234879555054692267086475702465601468855713190152132373285294783357561201360428997925865489359381848462401567947632361393824422878511406524,1591101187953659524131985614182879414161246783462580365407529574006452288412879243298303162918780741706927448947111299991533601053625608790986280433823096991062466618066819270319458407280976008903090616846635692777522280572778715376010709351220806784253447584760145767173959676828946544996132968652414084277421930615561640122058807460339007268730759396676188537,1988875503796492680636986149486241073779366256925254426175574489931232836303175526394814409258819490523794484235449585224856064147426013883082785884717877076600441145754246145752855349019008863504375934896305234760604620424016088266909390727560722791967805698129134583987889294991013187306299742884071573026170258460690434783460155894087144862804151783891502560,-2883912271281604511589608684658795333854842249433880658230608596943262898146667952666119107260730319743007889642768149699671956228904238737576126464071640607633952416739902570479029415274405630092846212041371460377609410931600335978834325767207369346517147085501090010343337213096667420871353573493546222202639844982229380812625827071559630629805231700673330858,7557812548615552336317846134584518161867751258145979891621653516485950382885793779546561915422564659681230632987997829708976786863783432359206113090861111405072175885987630791256869736517189581205202452668158591030745354479023299752042567550727065624550762351116368277359753093752859286755804404802869323402467809497865697310570898646972228505622897659139839038,-497227285711954390935405820754295552822813772090580614907091360550191344519969887086122542758046715031248960314457354402802152383706079645870085000695244375840600314684548303139183427622082863949037595754526692586504904215741503927205919246383682545002586211064616500393728632110449275321254841758790913585649259065397822421184321007793177974489997713377749135,3679456364508694513776505564003394137929962560521366541131640397154119481750562050269495106001309724920786766140573622297542425819822206207025307992652697204512834289905988493555185003254284225278350569442796967322717125834016188102967890962432733355125918532934101112392418484010397837485963098904542293857320451981269905771520908377040089431594462060016965928,-5071695632213182953155246194956703173967298293958003529358292821604867435530003908529131736584507899236170110829537821336377420562975359620668614412494482501480794220724357445912954771907920034866486958298443615626670755751288017999689638961333147597720683961275780830632759342798449278787859020718533623495681791313293826175907315380537099354067887231673113409,4972241070202747567343674453581870475367622124265066546219706487972437896118809529803857126942796513799898292848941758558770900093050936918173627051896880184840091625096277800301157875781639229524609536968093544854241356746347306204094640192533657560506545609077006405888521021868844411613912558025798351383975618811008656305192101440947019658832145670143053562,-4574483228511776608837039106423026281058514825158564394289776140694174992884344282537281133304455846125217276705981047488598965196800212533795672991103846383327187164210857620147506098342532502677386018637650875249275646168643482754724007368106434494947485143215364158167914267059185726322179178607005020707244866082542420056220904136493519737658968639703943250,3580005878624230566516565831904127486045297445830242312038337323368520357310325845884664937265893064411674395854754202222993171916368478810388734312852986684512517592642200333066505255718139680094098462358493399166192942525733613603058110588246795419322309227451755113550628330719884555560038226743824418634300311768454734619866383689275774305540727375540148947,-5668366431979480037493822702285140714040115992217563585032047859049635685818494176863188242441463784905723891889909368187618323039454357451507682426167874314711700908757089890163879682793527932471734125840311310798407788725095689582808087301721652091160269554809117523165478062892704389164311864493590989937773424380580456670917548687724745015993313604330747833,1790001982236275126778161473155095403877026502735388978541125715386560511832902823534806116780888188292334431223349425917775770524034995068964531616658395119512971109918238373785038831842837068405979176623823007312879664436351547208586479392804684160255121782621418498007883109290898234226082017734836651981116177813610045430974923325056764361365555176917496297,-6563382011612867676957791936246926789488483921398347104792255114509419587167079285484885021069930216157329100953032245495556889717818082052985395948837037856453924089523826754875525817610850896284317240937398624637868974647775609596549004321484651659670700595086471532618501152677371269532452996967640551531825103214231164337447442500014811483323733928179025822,2088331646992711149770460058784484914759091823963732834948955252183069507972708492283527087238357195979616883882669449271277046144840852428791782787307406363529821243967389482930228686423483075792124513009445634797306709842448693996661289810354887650251184912147640144260963562325387823811524917733688396918466675702270430409181856699496166247557424694435700598,-3778906786544701087637301383125448100996256756986332982527321112720196234179360762986801169505368934181609326220670269916931553978993383647625285569915709903983021735978512693839489144362992215095034397731662616018431513570607282724499856471551314396819979754596395597636086126660076181608391547131071285296092079710068190815582036623658256262896266162253733663,-99449831507039972554720972921125000116581221177595418680719327235836084546711078657207019281885258369112377777897883274764300316928701089610299810867722127696992440858170243311979081241629180196568404365649887826030728130499920426404294064189545738475367568989879553606654763812829846106723992395047458502032965572816862558415638903376339432916199630725127375,-5171143550479225791802507308265333711373259423067854420647720815381629805678451597567298878710399390362912327752566608474631816815336947358746542183408024480366671675636822326441954258706211815589427402842077670601424558635594362567853273502465774754098282376514502956043833745864538932196330869678621557203191776809538472435721940246804922330786781204697893465,99434590041268556347766929646175240315241645775998344433561511934671682583024896404922798008502288961946868458820696460437653355101764981734557691388326712114296526323967293270035816124715712558924892118715543490278977979672859878333114969675961864465042844524403465431053861572245560123286203940434915587046733059305107027649062666376277028183945866406512280,-1690559204230119652573722500624150298146705596006943238772769031133835195442133501587618312640842353697973464044363058726486221180250524877893486409806537954723484205295123565295605245782487885554428312936077798274519408033946501366966986882424689377207502485039231150437797918210559728665149470458474775055448568440846615866209057523212390865792761089061547744,-198890354774703006057205153415211506417246065512995726446664786237468162691854623414204049090697304905884107772957400652733736744801348907805408977997792820905315770941461220421587227997362658557152829012226556288878076893575531483030308529404904825449360308522132750857903210734288269964714908229318113222792846347221672899373064024467702544090588680067404902,-4475032483523660558633170222304968279461424285858749798705469918367364553564356976067219072875949024735195021062735537329722801445899932368553076521632241359005910467415281813813874935326076683810875586120884840610806810509024281672480554575412124475557442494204553187625004807841843735720506641617834611600987909469796418306993532961870444676996382435150700247,-3480595523409151363143558013792601558828653220103836620018784642052745161361225207153274823624696394981535558990094848215983119019119750326939037776516691435950204335878886311770066045696755733378908393610445780764292553588335304249375957656320671811094022387220165416082641744780838455130131123058818800712355201521176855172911503060753816219180354019760282481,-2784464530048395983432332480146432439715354021802531362251830426431589392442456629191744162263257928133132665691930004749362465457158111067128068745164464448502101489054881877065227599959188122576567645962744974886613626083276016124863255238077557556875601858473262650204229743587836502046315396049724755592424547548483246763534041972020418705654571519095225700,-1392234501099276086264087449172523710894237629858819640170149266098697685739337328153723591607606936268231195549722805315564237805946921465826210285972437783610159842380779447389083247058211544776123671186366868345889606423607203609199337942098476875509509800126427612374151301680821534199807088107514615344223726388621600460948037354367225027139838515300329924,0,-1790023033512855379775228853372712327457922616524108628703979447241667964957389239002561380244296550751351585239225116773025723375195025637265112529861566103429075834860100382453878513046107843895055405366886132149536563850374578455501336896205227978441382882922738021272327644908083645703671158491871066535639746504506484791618556101968155964163496409964658227,-2883915603056393252620886929913022170639102727514172524898973624437376630393716464899604947433120128452801662797978853695407129509774233294069836333932034886541047133711318744310527074977495124140523785581709927992001680037659736609397741230985114473053171966857272009541074543220325207750874134131216217170760190522351614058383065428321113378382340418567401084,-2585584938844425503340169767444405909055238999777508444542832100825837547091860767022766183946210861350656016201703025880064802435609113082117664304030398958803243206598894390096008901486232979042862439645486400372832482289584414877909656232385620934239113982076216827666130522409583868916559423999246851310479941577024042448565506343936328008790978709795102861;15620345959272515757021103955031009371821089804323012315356485677591277439807053657643228127096899476498605733040601441864681648209860965119339601154574828117003353880498160028730679080076994,10934364860070623421489045843699173512679336675658174003913564349091859596079824279614870182837150159537158520519429175888837404018651748066317836468270767457917507447090751836251693287333429,37489154706438717868521720790244878049567167490919333725478095939470867943057591722147735171087438484559636565677121746222052017859419500397232446582658600481956902825004098183664708048827898,26554582680907941565373995387357463255427089830088156246788630316428187295236097618315381822628840732969143034710295176892020335908169341448311209559416394745205774594275278186543680827712951,37488871179618370737149136746083126435277547033337981511215226126190739537793936270756946538478137021973469927356719731421973950905638180657213926800288628409027326574159083242915335868169771,4686185549643240970886275304116215032377091427795343301923980702447680382877873137901070562831993568474498987512652841025066720740234938197895470113616418132044346785554677038289101050793827,37489282938059188874814318117595390290694415412319252883606805242909635002898025437417775532677704106868078708811856811932221804754768871095912597104880180076132601391446463752091652408031620,99970870052978344543574168828439382934358957625907368499013558157456299184387102963963943144628917345195806007062544733857532420187136785788370592222437889217074196172977762645279612192810940,48423052752647783235424342872746001843815649690913483692319235975922108507145226510739525482387270043168029122201792555353858164326705171686171959422333763632338753668185067122126751755504247,26554587935757236078848807438126937361216542011740201734361409681247727760341601361909554033071340781875086167966329518960462325994303442876462825592204884279770065210974860863382534084221954,91745009613688017408106589878995313834928930671343846395999282850961206317802559653013855513798159171854825479861638270082738649697387458344592631091670094121189765047893460797716022509,124963561068702591538040695095481559652193310708980461085611817315525592293940899357166075743349492735426680964067447802185224796070550237583370834072001540980627290042080138811752415692346853,24992423273142661069213635108638395639879036075777814235560138999357204251452172649430356888360998625088191605908847979517717056195402196119957183309207632100251626607544986843054842077890009,31240513679959931563774899557013805286634446859658988040019497846293531007467564072744090671899117494408409075707246102657701259803294636929980425192217602997224513679674178029914068750829555,-45299416977482189322363465854748602959690368392507344208003865180268018985755468314420392320915597064219202332459071892528517997850839107692819076372929189747993208965553799139304209264037403,118715297093707093077210672052114754498033119931777214641494585531500104418823371070880966307940579131218566951185228022247674740365813891407140052089996873556710551195686657878138488727464061,-7810260517403960017394004660364574309251061245544229700061802153153627628586409745367249119827070246451182885891883907793045581694029226842085839811823855072438279056790989409364458240560125,57795526502704273863705288826231720070778619850305909367664229029878788073837463663402342163967734660802798445447173984499308889099191743911121744643102697237687451684102113756285808054468190,-79664300996369073966982780615014344152913800332341215671678123026017338293648199634743968375525041284740177114383490827571917132566367140987003132421628046524310910467237050767857999676367323,78102105877021197416592251841218843458067314158676723887506890950068370253700922100110512186372026943907793342205662792877572346982929273708770838781824718521094816169981160760524306090958524,-71854274240029204731628247809027017453587339285550414281817148862212321957534333924197951900307212905396665881177519232438310652357831708586349077230065533134286426755305776522828839204215064,56233395409620951776775542837584962114211072429109050341721207459403351046721036576132089276624097580079380182306510178237404555637058922980327808316311974746590093079216896318188865105397494,-89036583095952399724880877505175424164905764619049738182660309064327963569821605391409762459071808650617575700298986224022901507672369289395471757771542436707938272298923631008038240024217124,28116682671420592965345385589002169316326046622117154463715323624400101181606217349806986912526733992665119905890240218846425591363933389056041357387772772756886213001551808817489150725479950,-103095153582612250534004299807287700844634531472321498900407240429813182303746345788150570275510830839382578054572555006851346073208514669750399717771719102130747629797386469959871748180031452,32802733635983604402277454875214139343027289249587167449463644423346961791625789061043489405341193720350718657300279907411008719830546067372488691351045726462743420206900252428111384144199850,-59357656592879871354257493894456542922411600956526739702403091546257983038027089140063694271545225174289270296036965388541725266975956336020572935612867422433623490348397035789681559856156478,-1562120814367119632000992746482292123265102494448901918383079516213039194272694489910223728456109512533771255233255972325830990216727655499903962108808841863048526409582737037287712873701389,-81226391758261099040267310111845169231192806775321564594572624168654189661996798204053967416777211584766536739928602865638865094320285771459218601023658901800478864769017160530412370731689301,1561881407114616566232017784978989203463702945974810982497409709245915980839124291274541250150285420403667465168356966374829274929791843992283043745567686800263393518236955302882521081812743,-26554672650811279265640608177226920053374690359800684924566448012883808234768934179004169997747441613382549177920368572303040035504924658621542624968433921511564345555477089909936722283744146,-3124095418386212693381945352797927809285968280887270986923126304048537217589724726144468589123615495107708611866967583478496904668267900696466536434282048672325538324100215657845700136937515,-70292139077042476122651136348721903634434829419796127232472610085771418560365086773249501320367014819881257301882578617340730555876326933019703930687327042825752293742253640623019066681780791,-54671894674105766505205134509425734785744956653855409630040245549316505140871497370596236666719521437303907889873139004008366754536092835928357162921778281999806730230397222759844245861081332,-43737328996355813743874300542945552724717314808073516665644147013955460276249192624581185634558987400466255721200486879369808400154251326225502723791472917698112480072397619107878133125358481,-21868699621610184701465983352572515464257974032673709516605020808395215371829776300339990161546228361559429519976348110787301993908104071618298371680496529714477574948434623568462555057566990,0,-28117013337011642100590329193502850255650613185628974331327576263148915920444728094958175226275350529142347339300133087592522696614754583375676566254144633808484056005266970199880533343011516,-45299469311756339475608282930257327367843364758277825996160915820216562335712113010784096798528646221945132453317542877199563586313888844362070845741617448088927395532077565183929162035654931,-40613402648119076379726094975109813393080754552533480292688321133121385483440173973409720941030951330380721935851687856956835941364611061031383388255737859445296762068284173645585279773089334;-4632005550566978657279352234513976163172068903651732376496322486854656551440308017826798211427385276896372450650138867815032075660453677707004459513267682397069275854912466495525119660462880750585657906987312312736423274285521360237915000204504978426493128458154303123351543565702464139681046712250570450139540892648614678014019084036381280540274964193448276641444221719899516765355124669958545073352774759028264184790940377741598224578750430537192522841052608443697444848245363699159439548845577881847664552112282830439666993568876756661957379166760762100162138670564735091434965922299992408652437735543377672109259909941699690628198413225050793534200850692463577097119596486338799354392428432711882051007015036430144578501034544682854994458187551985120490332149096699092116653327309396896808920932906217170377640244902449824670649020291396188443299682785653754716856753707313285010542491612359022962152858748470848489301165751487475013711324518756364994288426251118826919304194143437630194289174117119858262622435926531989660568096937250972154213370315362308204511551998902508155892491870726537122924671311254361584693372140493612851617972687158670849198440418784999296998843482749212945024736926540353941641749700308461167932755953890557761721109274476247797489582098309039425004914687320659061080688646298807002777881354293185581422976650021761861855725138423805550971051631329001340769939067015676549228722269718483371213764920234232878129968897814764002093984801172437760391385821620604072781809633133456429829332108850731478964615554698403596751499066829188936818694918758660006692802662206971694133403371641999538,-3242440267061183374068490757647793220761788658268642324283086806251735057577118572236082753032766076930760521658908910864446077126306136743126895449880164247561322440753218953168191448081180000519727332678191958757956601020870149934545848782272740494643114706924536213002478141720656878439495896458082814570216708631033875774139384733127835552087958676281941333754796070615221662694393216103081217017288499126534169619387880057487153390937799039938495543421352519377015526042609053155469939265254262684284672790510322733031645237196480655144615651089105897787072051977634878619374509774398077135880925236538403651082298547095706096418248221162053052178711603164052982562502250804412849352647777201745309096785330416707898592716021096603170441441008225896492766279717531959992693776743075082746972811880143290339578546462087213894522809209159208979185029663302623527996279317306361904950092783679614175572106426433077958859782176281979105159476159568633092882611349844338187931048213746030888222410213916989508878996379645525568620485835242169152329892961746734176192495580693524188335095206326590057741056785714901593781426949869815756388698302534441212472031617406208287039589082084662027308721546542224561176697755536498902830718522456033402368808080735623579379594818225292622759508775081678112103338912958173148186639421148642067265629889612432742788539394451436511413363076310216331161227453982408794609221663958169989098815688764770436148315678487423421656379469611460381729519610038127997629430517150351238746559115182830712169686050891409330211691205064229008436784836514908381433266380397273957897027731183833246,-11116909519101053828748836947634385260033227709738724328607377686181877586086476122538354312952531582225360949851455304831602214350311681708959375496816846036765969915774465167370468530282040619917970239465940577938183982579704544136167776277514736326918591347503187001473229638087094939077968208919527332936207297038386220183804227935973542036069178213395054388498461125344896373102709996967608822263025446952005205916772701273483694819964886703244585529912288037312432538338122644758207612919507153103589015164089696123261022768592937474293690596939600718649955571402124692410649799126328777963628997159980290034328907758321107906124805270706635527879523762108399904061274390912274092075687519332782671266676469057039819781281580863751921004306283896914196744796094126682252396491520201908745622360568194662120843786307017707995771270651626229825743400701770646973795949158369162081256583698143499756442899119008593680209345775444437206991570973342220228224297290329968658009343043062592828414088015125320123211528999899483848041818141314343595037462418518212479411289323308530953361721216775119399199069434961307092866730119518136083681813538777409302511366751992697820377852030694825082969414536235164406952186632613318502668256812015507422855906711477393703257707431968062654353345540013755983152631712370842858798360741193298665804532030723406164816760581638006996043172683962727767207921343825912504581589453136446634431183074900871976288127080431092417624318935851152728822269441944608180783031798301911622057129490001886539881392844621503621239509217696703042800521982636751784626600071051807884123594266308873978,-7874407819881849378365279632623170871342946111530623999375572664069241568642500797910348812457915847019015028439648557865969980728641553081457301288187399207566512383125018884057578965149993326041369526173107221550187086948408232074287572655345741155404995800921389402241936843707357122049973413707298248740907923412837608530657134828526117400661367592224493898299045146370121648138842447462052485084910534737160862876563098100969067161772633514494557615274694325215373381675091716702150466798372904213339351709151659473051495606112996196954108448617357470566952272961033251719907295737837734795354627015232872475345089936748427669485408314339438173983999184677544792592163173935042253262667139461305822550559863259821230161332746048174529234278299373763648619064507776732913577461859995260638151245857644689246249147322449787453964762052017405594125402355861844166608844166893157531004856763476366702729896270756213332467357384321278481058955762977169088254834655575255191945417686206146422940131626124312951232577353350483925199080489840754103383753632845817930310894491603242788500330565192909266625016815440656025161336058391488854853432044982574818777887078820685040416862363073820582782482645524951157181584748383200838013805953512104071826769940458417567394598198467445366032195327912358158479507131206430433354357547009210002890820444867682918968258008215409324310166280667172373475639272543453644767571011246943385264164357911461640936446833940243910181099335049433674992366544568488432539898134974602977147411666384334105753210034417680055089727439651186034640318751538727695142737334635781269891055035088696977,-11116825442998705857248469439685786357584147762284404461497673525868796596562090512481835782875066291659981811130184144091147294649596624731790939478971055281971746731007831785092165550461660955734824306044352081665462690542870975167870977735285713054844748037290223801223644031437885748979218193933835157170749778228491831587268498234069589592395201824346519079246930421584775792851667697221867365706273505064199696430435905193797949832051015472818321925713527900252637268771389234119867714766252571687978042412065984208473708161161617035751463547064539352506372046168073398615877401714159222241035304850945412535459396720719678675107989581111332038391336654919842873388276182002843723164670898830033228561712027123216000670436864343683135624449529600136987032953746384855353270147653019109533019695156713661270176076690630244085428121657347633989334054227047905873182293653659640702413502234557088572867430572974823039162266071275904106153933315884285771227105073051430986828943891308704554687337566725443521561038019809425396210662675434991662546033211025718289248422938158464488891211153356452631162496449941116534664421778938594402928456382098484396168159201263760274026551530635186150616098939304392704062796171256459369999629032210482193671538179985595545612024738103769141476102376219286605182243179016600976555441092015891332665940738508776721230718188508188192457509035407464798785189917594427290651437852829826835531057141736453870423283442763817152036681162323184664911639896148615882855142387275407793526945688764941956018051378476819628145122529558672455296589694449463410530897069455943121574745506774297963,-1389625910561150646973230124784671534099533370073460964451793029561469078717735820392750079384620856253148801587861955526854251714249650645292061566923024099342488053363012691229401183252598939529525468669901815345742667643112703472918154283503987303394852545490491866406655231171901526274409579516551588900941160478023972350084076317807058022758652205069474247911364263250926503960859258226984838832110733734747324842625628054705257835382478482695438633630090555478746292689241062662555202898271596674418412566546293601614175757428312191634468908514263152149680233191818856918438529864359102901970441488876098571551380734731194499672000255340474896028656820581866618776934024892203209435817981465689210148691932517934237657500104459429890569425326452641235178433055150257500306751429570366078395866967315654901581079157054269701921481162439173532586139001803683019395415194588989165300280971900160242537393097787314470278755014224890942376101601454204156636143475083583930219541475155787416849239921881797291306139461284425084769918010399051465567808183732676218209600572485868993153400087709440566962601683677291339199488580761477766805268003901430650773630817303355453523172037911104699457990045874452493407163922005070619948941669445967026496326515455315177552627574156684816675139271008411094641726084575039859015299762918206385896967198143419156994357206874292249478518919492210280792241615146708936442979680062442842285834445334225323720621406049187205300408732507539308383068275186654211942053374721358513637952919291509424242606672403675426103978307296049810516954541014829970125431273645239387931122359266756654,-11116947544480218194082622840597360425309477818134803177533126710289998906305020741577826193137045175399449521993470623444765964482007823712173636419993949119674827664471673115645126717919161334257035670454145168484722203453851489213433636589704297407672921568130935448050499581008206946324197666764423562609560971057843166103381278526499887589437259834426480887469379992472955461089980600744905396031700265725347147656767607070607870031111642186872098892725953910061981747448722089776273361622588702572894056422042021589280964263301624768866181380384004252309895063936020023629980530532028631733608225997665556570873348728225887988461623258161259168039847709876496982751152306042917020382232034003947547888304654021487049465178826979651537637882569195027594497889064752314261605288130960277768565185451465356837247814319168729684786660671367023090643917796064718915670320794512487415302705289692820907797939385251033654327730717054224726832926681204716539674802860100645393126200831103358324832002482418748840214589686447768333800947196607151621369393658546216193298411817623169725796338844426741243886972890746747169281014200387522403885550337025001976142261104601336098088231082609306967009898432615379907612559889707155465811281152854878628090480785556197569866630093961825736058273115425032244927358521090072987788839563486576122628930258254030623177213413413970612980033204430166082805496883188540586738488201899581895364040522290777741701558484271829793130822692534233978850614060801463165158910662776392566647627292693027977499361744113182077403974935703967778106145056789452862261441677969070261051807850393946934,-29645030026080941414177498150996775673895604684421372831327832628106031065095977313099504456215950583152669466087687733388407605182024306276555200683700878313938338954919418986229160877506360901477750196391850517100401937125232794451340138176183977989131398006641515487804948409090969939589894535499300903885979243053697469696841534568617389673061728487492855698604246367237123588215087528586204288746753673555804999629391782964182185786456343523927063620579582871459804719428024202691252943498086313471399350401734137862235283991243529974757234574988840378824286649240136369390650454072722896588588706825586673755938546750207529615361589621381129042390925063345380030681438202093892255712570646920657846209717835122571118950887460527296292245006555709238355633333196774516649637616778711500620334836880030951340192276741959527178863089179746326312400099173834781541685205782551379831066149706383741700971321013912811641878167918014330732339205866774413649179015125726347651363030957747271744746565399692114555559476808739231677734326433072533801927259635367667246367820503587082351462839345473053701978335129621063071560752326408885325894313274058513653192856024552206881289429127393688236510130799214842583071370907276533940467002680430350624589610855772899010196089054352086941914466610550062096685474033092293047889753776166514334741820651143992230517904762685642310373042376484608950431680954011417402327299924934960946197742446287245582477207647290544489788113803360252142201646058135778863255522703840461449545851676077886789017232750530426265420016392345391490878206003667516489293505080039220469344185845246533265,-14359211358728974436736797305379987926526617194973166181578958249484530515946789392989438454375921214922823823203956415400370127974209142585189295826319545708408909732377617775816639015726332741621806293590418912656756002747146683683615443003058195054356418683338351741893638453137780736326341509100622237121907596370628688640103948903162231190477312936556579828924510927856786155449326989644628170795391414476402220364429337615542127331027405069702554044358914169494966027226148614508870902390895162486851757167032400413036981324612474100638917540430777463355053063267060164867211840251450498523600457363462695083480907742961352096992965414738363087506481622678567179040626749434858751369358593982620258918000078853254715985125546120930440944438543081645923419833786792950318406929068044159719510207429201636512760904182271356042070975530877263189546349150536608683112087453418939409376465148412812625834116821604171459560838207296621586418391166109705242685432351477320777271957637350161710795986767348084499900221510167003308864962824307811813764344482224082671173134134406883618913832913958379527153200281757971876351997296670848204039110822292597192255180869120809049708044645371334818616692036197765379381544743959661416439205509782751155272599636630333181554803406017823674383095183282932432731891910613313205358102480022097302520700962306850990482994944108738083232660377624184340569214020311324558393788338922104676097983428351072763154052943200420389459352440210195171136108424844869597722769429687868923701838327027984977450494150821569045499521154101409927742678876402192008875287016897171816658691095407062454,-7874409378137419584250377088675207916772989064976901267454699095140522312561118158542678376418929048627087301599661969052453300580838901894443074171967639856985542236535645445330699767491112582380104291161017481804586794670274209356571390698668117608801739529754199111990163962362035600698981133850832795828468750617715338762365120265744685441447705681322427749066979131642775243602274244156122266503921013840992166881728783132566620121817902480071126778447746791560063698053122369838055292735188647510428535125959914362496487683957289126792004072791096808628853679659850957674589265021372624841652347690177133919264574072909511875037608211597497006064061004926630035181737134598525592261871838898068180970130162221180220161655247135266140950001410934473210926918736574913118573619039775622130873230681274244326856996209708839365102903701815208958003136483555093588985972917178192556165841373810184689375930848593099603258804274982292206527770078644067308766902626570555417660477066663067356771479318601837064434897478032456411958029815997292649277296288370030720792143099455867045125212793767083788798215281526225813565573398298885657056214780677646846003227906723680870039250308899400049199490011965488564050571027458314655159140434741776951143121161687217741019800380011922198614659821577696493796087101708084210012065410498155999736925445076128597411300813297630936806818965723896858544267529346418748728215848566737728656449044227513943428512279512354446019406741076248065158329786172281521996048646456643616615276431473690925476130589257420670185113420705041007799911543315203478203539274795425670784505784718422387,-27205760671078982758469028831591834288658017565334810368143007337980787673659314612827449083783775578155804451045768629178711661839442754604167883788258460663161352887887630592533589711777689177699481891708238290490275642801036261646170625791263119082974941011579009956956576624977578462709959053239237343275236407021038719907287791371962389443188619323848798405604923743532872289509225235969520265265344021681137106552317060869371205516946774757298983549161566594896989024968063168832863938111834003929683251840365228623255460876790999621507495946426829611533659497899154667393144585968375358473962144549536150418070245407909058332202547477615317828026413511859674535755439187172208993792892182104554532081805618642322623342122709680730187508706506815255347866023667963193321223645471186242575774620200290967958949343123629190303690382060836641757142144656962593506382797548557974072198574406976343602593822844620611803575910632004795460185721808431556990539277325398433041077858577111104281092366333958488039309239829560601625689489619104804554599229751858680264199697206290920826759655219353969972469061130463921271757023632785736226272767685162564515680459463706815234188554556182438635863187068326003244653736913589244275431092949621617400798126272778797953198643628215308300343222088789045784805435080743361267401615062593981882078387536636687604865636143637243486876315742090514364329958198088799856396828468764642830414606271695826999620644298607016631783577423137643829483656196512608188296286082329792034191068973625460105451140731531977107657971181162955014062347879002869896364333793051406713227912834763,-37056279675114434337037676088086141792785163426253361042052493768622840365663619288806768890751062045798261863025877527048986212192500804782906600074081594698917295981053315801768194534872287799809662966620195319845103443144053762899488006743854419982949485384199627874864274616593275396830421485512843012817359924122984128722209373911484630055022643260495751036396710750903073615023884230956425140573004627110343105290127686864134478840994007194288270073228778762732625158807458830107723886689435728553064154155576641949455320749469133639311942129433586560725169355271344146073555522708879773027769997122682891616356930681630571552430072082842760193350637166765211987270856522605393205936879859445401224416836765899308411731287068006893051477826775254607249005062043521783779571263963427589186705851384730334421840386299552936772525566381941383439773527297210635665910891774215522896255976156449752989000598174464631668532397836005878232419155488385393719951062316832885279196622747012603229651219852282434658566669171183904453735418510329387657961740839016132802657343649651489770301290115680664374912114944515836313932211471114531370059963387144443885656081521621460345791670838938495038145862495976819673636206325055140628616899040072784875641412805106720458968818278977578632439298697293037331266251222794559839688675852676008120990492653817389072229426937467625974706370516779283270807791131504650679232783033747202942438809365362372344191197850501648900459847168998163823041535380286395028571651667467022555195954763269881188830906668136302991265310904566609707663453399033297502127295950433041941871805550783288683,-7411170253536923082682617673993254487298043614073230011904610536585446987063445912747508876075956685625532562289015336150746940746194342745156212728263208949469545869176514898463204745094220880755760055937201846451331143217353942746412896554542185152871546713421397013194699472801095957814380654604588460583408332538418434704803904574439381343839232378269213592729786350005981539018773775051248339135449880556555287668773751358680739176820603354800778134242434875320810588324665961427748508685204689172639376107227497158098815068296413497298597077832395704372219800504024037439428872490303025838077963606438019982058765257676928056687130716998568618773421164295377023683831473415199758899725278968942471862150796206190023282525776358277711410263302604088135905101685244539693623842135792362906626199565102555852767256609509288528606507904576278670552034448636917171533051899206398208386492118675398630078938909822116247059292208000025674178360668595786266641470277661838952169704664821142786674787779912958837814047215553543402065399115097861808783754230272933146615910750112707212797791699529900503129469263336907069900919437410405599353445968840163103867604845231856581505726085695992687033400278671753917244621511714533977637661190320927545070004306054210625933917787445451737737336432521517722910558336153949518399495592141003727844256416315463350625386205831982745737473724681524980842701884473491551279492396687113909298375470524215428166337631774455929375367165454858590210223111175369644135473037835904303067046626342015252211070667639156245494718409540805826934616186752334311282194752460393708080512488833397064,-9263958246855463048413056936059129138007187891803384665416200633082688571302915754158226101041825891490698588516790559548411684186875029716135842471210245735427284544963837234197276713685967583351076935229346631419234417050969593135115063033594687545030659228978593929475596860201776005723577508149461665543000832460757181503396198499721635835591138293319335324881265001277390295602829019120319153731497520048917064114606368464146892550678738855011165731295342029393176320065975432675537653350350738906200607315182786438324111020044397199004524657036900210499299236008781687135880196135145879020725719936052487687904474321878434265401203402118019573588135094447953776990398399258163904253443381749654616993879256482006936060266469700377639056046350470615369982454481365620749871907523466358083332933327464625771416798278007766042235825460784987138595815134315225294038021027280052604370582753343050823289832925750312323575747933613093816535619462068593718196545391911846732813617909125303339957021127942400290842854788942981188031155471599381152904252986870588523115625285066014765295901506468198811949540843753961049973586751921918933282787870201666030125624871970323400914508806995902918270517361674452002723466270385642013079010465590820057588382911714183020421455815199545433329175976958064290781377133158887653266304450761696171071210771527103087256426022858617988561770163879194658894352087515411326700279055934600325648782121729869520770476129650242774396041141108215492893134520540313994138004368461671237967298586170138643079320786543520134528518653324962302169296450631774516949904152442586291612213971560915521,13432938772562101427022929948346735697747599798746423460553605365541037751172610375598258460767168087469529065819647944485507285919265702941519056164756554506756338851626192206234349436305049296374558727982742637296173924820330165655861641321076456159495491328600810182885402364098539680167982563087489056372752190457660012298563476393557941658506581815782771518777737623768494221200389437958053157475746868476637663503075016812931345437874208123816090657079358318737337105803411944535462283371736261397612658223122400249613978486087774935785289261272658139191818347044778742587815438849295878971471848691230263986352508801584382061617985336345279341836329557195422910155920977168388304413898419302976460288159084656275703800218006098153169771056993266356062558077705458317947247726252424878521819048941143964151899511223235230090421763355799006791394062098099811899462093233529743865226968660362084839022050146238425379947796281160086747828560351538441971506464057879856890864581349999249421089668657065058883120190921067978666219363426600536804910018312431975808117286385286795780702967901218523214611398208143015635740404759653632644838697429666346534014569710832882374752402944634314552767532697877519526227002748919152979090619245698670648182172404019402412828947880505409902911340943320315134733842797424101611104991085370616873558004432006755266098555137309251346626828678886437628910775077217885976490204048354730536207276737522363249855114386395746602305325680501227470175670767004066024890793467021072328960081601458439542702679664645923692216633477012163748403417862610296925590664941517399854191934837494342304,-35203440212464353958901260061984479534327118023124164749779453321191103603449527965776975100686588262906537844188595680765767975470506529567205085158104359444660152046335712467910777443132745696550228669326403294796330591874925639876642376201847444373447541961222666600175689758088533692103561394536335776129846935013745036342674193873547214274124825875319954168963345242170113691131257808660207051143341203764311275221078219641855086128221698199550623138311480551435799340573890470273728957266392277966138809265882727672513499621410018377029247735943131000122320803408755297759538471768146426709302547643121285529703053004670988994223871162313794210904344665186232864720979808869423208639280909116057027399755277046549021805807447019624851932843384077060236039547850785485090360256716081576006302135663579878840774461602186955709465292637012662815401735062044938516591276139847482474495949308409224552878383525518797707040163483377715661213356320979208925896365701530334560912607238423052369865552006668614000851312307403796715590728647052165415035967016009826531317101237657129842443073836985651527298747602682417295508102785051749904041522663694787742349346983846155953416826643703372399504818684890531296087439575169348770619485783561054767340641316237941440490873215269437431621983360224665572924222667398927729944182578116065446500858180324775031748875546925721448416951985018379866112185540232328253472608508545520869125793539917984005175735286434047749851319656292863194605908074479140933104082845061782485446194706343858088538819635972980268427982593940023412098537528629794975127863686840797352452276422312812178,2316028733442606787408992088981568027179391605562956234287788345102096456866744141214793367823116329150739706213787917501643240010481067553023968976892865258344044915531976518752336338799133606939262899147791180948894217339142487785883478532258727699372676585972916502746834689647546821493310667014486889112201653648579744222742064602880677753186787490438072234253958740044769469334048148527894777153480918258524884023683855617818342213694798606122278765332047734766830242475065247172527006882960931551753132654544708113986498934614963089345064364457064267390999014590902023118009547340142765027959192347225718325946186933227126309590743520773651130926293468865422661692017809642399406128976157398993603872296184502058499967002553854009644702535551403962063733269294179030759027099782152207000363845546066552947469108945260535639968592319198385394786509406824827739860843961246801116442850017095762324178264537205022251353090428082266563375008517932097107936902988900551897017620281595766740167310466002774966808947556877866478167962343165208145336813068070161667991321341695220000341011145038883869030863202935341687789608938166014844069236061858886914918248660192630831517416246785918913871858129010202045913474054717076694983589396869264819730378274917863137123846893439734171381265230740441820207580586126349325535404569272461396269883611402091157789953201727240284745978364012271304586577396080560951526586191009018806506339159387761745719819487424344421416950191406245856778574491201908251300407009624972509369453823338222177052346557979340054135831238828283888614345702440956260940108106563960006819460438891757604,-17138493619569940729743658332071288858833450764792182799033827524849590576441984930934407800654353483593069029193738028070859781128348873610047947136983062696312953087339984667084111700131022207516694812739107918881243696239866936965123722729230854758093815577181078392222095362460732727141960522076156166121780279905410309743140070640968851899474179487019901817118232776918663792172865026929279472127662281129611425788198921937183546048729651174635567697048969629494867698166845230128527779270688668072782863085133556632483289785601206228307161854473222702912248015337733144889468772313116972306785790557556639930070470291178879518987059619194574526605678105128884581948488384261570745279255058279754803747238595532873434574620987918213560382186286271618060124067955395417602519596676383520570162529626755812044844841065977546796218766398892779103268953647982552563475964471579205967224525060014470061516275006928013839777573192958463935735878109509827822277073155122195860739855963512098586720288727462795092951732258372973970194889133521709612497894077452407240037982465833424731790072891483235931265972243795268942349644168388144612753094782642679470146758231594197022298248772982750727884919293774613736545114770381782183136791628358869413572966786270012189837030783834610332297053710617451278645138529308527971091715767904930373945796225891254034024238559518226584999166117052635557986821399845710682940677506163108545023005615157389375319812647633226572783056628301576052276208856859545485748146320209927270971724792587046515317895916484163279011006420310036450993858302746498580604354504795344830583744637693521150,23623387430684389335833433585072841500604609858093566701487075341626012058301357205103434934505828962721799053964754580749028990991144994555166531015748584579283210977518788720820632890760603012741029642722874542098128317994935662846572880481134375299175817411728829889487982224717048802245100389290120095493702710573657779649499124637563401859686428127586497652178129661265980502082165204191667986063610364375591476967526760181199187613895520389792339925278040552373048881644678685993295392213633483005543942131751964715197868371589397813347725827748142939385008282860425614927991652916845129769503459109907448854724906979333950681116638659060081448149318281613799733931892296947613150199490739172061326764875996767871279206281115138482581298374199835943393554523458086136875614360130478566361665767527727303108325333993749234254810287428667527304361109659443806652647800508936612176369464935349466476273624027119152599306047731427649423878989591302453977637242748490457077022879144609843074841221857006489483528141228610147659591024698669931322812089018195706488434909601885226859509473336166271457147968360091931428541694325768120420238659397088555628060426080955466127998599365117406301965868059900491548949450992186182615310669684697945030822957737603186243979605474551383201714625278724829742473783809594802392679934696397459636418745384719485762306957940907934996149919250864469416586159559463457826321204076318520388021041843260638337417507214886003335604733687050818352459759003243409701471942897164009663973761872472693657297001636144985457427580928850080151894060558623102716727301911470974719878424453905140156,-23160139274545278215436697436522539529451890300637411252400256701177256840476662374035196545394930446785964816757955140223935594795798968887752338717426631814869833897403113262974360061020937916835530787887156733113821333340930279729201835908308334474098327458683600913941296762344580169737246245173427789055430638734328697528969103960037429297720022098173375423935014522236527146588912013640682613709512676768752407341101134825068457593978298832653077449684876113729742559575777928184661765867019095777757574879566859152446301775160040834795758925478321002904534064794677994587310246215247912634690354766254797490654593541658787085401944625505337010363191543668244183436367051921705419733546520261335877411472460723522868866098729029771186334321157524024308992209287826163883373079693451291574946454860909798382117449185089175714562257349758199406928388303413526289983434627708142150677700127261161453040495201712797560047846683076450701106506981078704366999781864244518441855995491324128745752009311462948797341569916013769184620704168407528058184706733384243585403622097792293067922387623925778241605719871096472897886778587635997890148849816720528913475681902825479480265824846591862978840946040512607583148457941235893974712851965543916269852177226623383032346294100812284186569297371083628570473559348143582478171432344677262678039057773948823507924314826592122735650330444091116040322521545731647561041656024528077061678077082677976086114937840521774455603387426658650501126282192196669976661886520050199952541715830425455324784762216930176540046469396327576940274979059106835432303144267759866263043540649218495438,21307428015971930915377054277777541719764548301353853892175748657716860922818089859724355904416135786418616235977265436425894978807717691309346834066010638347604567243132982174025586885651548227007196939554689072445151860007684390287131156482312760623651872654106736935461777304782240015862688035598003648558740263979847922724956250047215842880178748195961243498850356672026056768841477646932783546182514507438315004422391125571533207340458127411195175292164512012320768858973269255944303474928079691232909392272317116350448969490468147600015641431007218495118828694526706264128887826664156064924102592594937639010782607344716032734107144518219832283708925260615603876786831647996838911675577285017597562373720863717180783655563951939334446592374543571724522949984452806960926616315970884729766452517198370549549745370501542730888994881139604869758851769751924439366523439555629376457473753649999637800995627001186737543017323944349427076220692425181343266447128950827778303960155232348679750102662596210092269052859395748175689691722487265507536177864094192444245860939875901484809214621719561278184856512469294769382268108760729202671680318603659059286825831440292628337911457694118300112595986182986751111273268515611410208156774885172852204411996824418576085369542970547770315814706561993039804038558223042231325025460970374210304465502551457258763263055491248412431577449388127424090085514546951724146133653042377559625738268681270863186006661124685916500085261139304769357020385430770252108867859459427817156263871774866633795754412640899474682492337778789952255583238963665804745628274392173823531634772227161497266,-16675264449566832717223535633747447816738400464201703066576523181840623407718720527255911018072490193712288245004773688788742056859455713647573295570732986199854793243833794829737377146539368051306304945402160488678270575674547184780932325681201166571822138229614040114413310117316859862787070880576400434867974753185759299168653123765421764013046285724878874234903505550428667495072630677365888245385066696087109930862593977447398108272567503960537357103228126323756250851581870383689565138717718742853677198890355209966961300989931049277656954147750968876129934588984841774667936035662737492152345427436774776867355676511795233866439122521126456156337351691349534441174409152655667921738170971751353243288070061374732992106390197422946602898713802269914799372894940833086275931651442858301045066226235350704930649047541994326839689948399912622606222536822036405146662661123056847465091124951402975491838856982853723070894615046169721123710288980021838721586112515722069710437213217677663542681777786037511346196376555488402830608133973238044315296288862747625637086473248805999158762241351667999732347291657086244772400036161792628754889330371586103143594809496367829328888124401626596173193093300044895037485622020226714903992281277661950928986772673567564940269513106617944860584241126572197421575724803895094828264718797977993222737343332021192642507138864567845269294520526863622316381526502428800170973635306942125710479636432947305578675404205142021990615583028973647095606687972024325927753285493871573174956088492452906462724277045912183407476149036439351243118367316201094331948520099111926206100439611085971628,26402612860130085442945455761314753106081433116147575055296529106246090725420585233133536142693415121721192455733989657126579194346844939809057548336240275509918681629974954308407965895396744703848057818112744633517800566707998093495302557311935851915139497741489441058615620773608271979986237942125811304836990993142985593635199084114446892128394389203376386979612654380439061870442564852183535650608330449322057813419176589373274804180683182819833231279546901272827438555895847203896037539111783031359830044751564361927067067454281080497869806727355630435322530796577905585246637501826273930143772663647620443297553445868858304219672354358100275095415388169995586939086752368279198290613545137935043484043604586272505900272854511885318542403461215265346864256189999774869788621847612434925664494230634228301025136065685900493444881793515087424496779764606214469062503567188768765020507756260327972652952705487071132072487468211851439563385102861008026016416766513033536252986408655784842591167787151513898341627195513198310939303706371941508305251964259751149368777637960415991603942041072875165989496701965831371423680560346688627492775082970806499329688773721026290401367333140246954329366938238312156590304723555504256625040647655911541393138875036894118971109194146736066784499660215407280443108726627237621744886744205049075403846045825551784947723940338356990111870070288118423537833833309631475866995395698570693176120884072309794170722682717935398041253961082087246421597189293948660384204910942489454553139786469423314800608021448351696178307332979112079147840369378233505764680913512024557233860865848679975232,-8337627766831872705344099205215559509148997688173556980371504244037152188463931839981455582823829739945530561422730845423799788895055993809684492434902257105014856090677893014650171648175382306874257885899149257453968250888650482713014186228212042967788888153475044671049108707100178434319141217122902145674215857679900243078847787451416997941062302447502806472089797692757921301825836526274772728084446224401874390523757904337609541715544949071832412673913018441214355856086812143754407537952291409409880704790425283372897573494835062563572147440974506588265251614179692909458009845754052623804297007401591714236080388101525868125186053564728783947447551633753578428527945501082621037055521756394518091046451420383943402988351443083506948048613181248090739563921611476670968628075367835416070616978953777326937082327620149721299161842357388802570366827583415279248970778792007580861611179763249225068061547437718917819327134824913123455703412748184155856418641186815355116924653319255090782252937344554388490650405467210710322828762561117591237504480633004049258741809974749771007672451496228189648594976529883713984898098931824667311729739565375870362968324142246900828501586020307057236888208169482896384269970516429516438145332375145952674220281923545929565019508157035329433228764137589535968039354091256455393787459542503444929982010719984900259922331681596716112738846867875233747391550518999379326763079490711873623342265361376257335244594613352500019034917579571906900231333017191429350328576256459314335329068394376075620054889140130286877884489774348642507079837610645419285137931880816044496144870424745738243,30571494695208105390570573453537464305144669508780757644527298291298836875197736660218176722500150891271820284821913600166865449252125526336625539134334723465766020173106352281278226777218445427570653838362610604286368161849463504967217521211745425779871358616889498979759552212503472903460195612008275991595476823210758748591542846296208319413543007795926718678487044855512332770477351343183605752568324785290314776685595438324352934418576522249586977074596643658487475330778385737575896298398914636544073982957981316350202422687848596005917597459125986474410967137517309910032813774353928342654579905532855951437708096296758218387540374693357005338849605931610068269587107543825287899573440844313717105896967217001789098062306557836488916335621025005668658142077772559082174057651628483095346782147131584226063466591386000282026570973550650195846714950534245687106209030504678290749235140311351777023323413005285342529011581365206230804697350081734183384651752539677089699141784162796042459657765836116145576359544098236969189848678716769413601434299161403803384579693080622478484680874447742855663982103296183999852446899699137836549494275250587921927133106852204017231599635714447617076050138533130862330811722049011047168300352765959220941972549128943415689994600594983995925993210262636038490999712223876469463827881308709085768189159887210116474252641961207001301553318021374313654489031729928407968732025941756921280212053491788647667699102354344064505014859663965598526488138054324548046676033339677921836280841922332032835197642603677113744033453564346284029424141792236652267047252839024442415562324294033894049,-9727213767979987807944085243995630630883360561333197311641236838205537904867223615864650920047982466972054325330150830181036129232309160901301972124007910334263711931161867595980073343082063658946178462101370349581970434289996350233779420148183832518056239599349120185418775348959907364890417813455919628903702259514762449639719299163735901395435826705198651435655285864052801748503345392477273786603008129936369670952154254090787170558692241218771338949180474085319548071230372191839378064873421927490819607745757446823352108240929723555293794475110608166379922062796941597289954684842403477542045336224401061138555747543679940672089090083433787161741258606427393855885994750906648612424812594537646405025302707210030586241415163936313931539463308023394813921509103645695522859679651544415641447182616937416277000747698358854564910880858620422190081473120340862981728944686972338623244167315225296407576133778050919528968230950386582564184885066342545827813034956785171817093269088051156270218540697615337250391560392203388430335132260993767226786401335370915384542714155077410705286958830801081993476967331247093084748690112321927647923773909441095333579679194914983677326108845939585237076373924283234636928488601762839088473958541588935016427476470942607324952059034449806380292589469073077218290576173012891070651419702005193572923147124243696690204331636802938380277283391238285595425838580113701638463097320919444475499744391452858457535064980022580435082986707675293356727216437830036714147283526557316280065682601188893335669855491154294841303036150912624402951481351159736869243850460617860867008957867340467058,17601722492174120501543010932968503606027508610177801834255822989305199621093329935126680589306278943854248440072123543892851890155516198244845993322478762167512752840391552882167000505404991519850629285242235887283835749644981758663947884487004175878422710927238169537719331760216350470385945996522931371027113841173631557048734228131440834366600467813586486395557736202945188451261460771147923682958819208207696644835090204676910782062570188615588658616389144494863551598517501519489920049677859208276829840450945616821311486239169588740775700496861547716452076488634998704736059172428041161460634372091410993830936894353907205374407301895040625845876230070395904319360256624475066202462148676794602663616083709993969219954522971293287459431057715615382473342251819446239729816261355894021242702602407216678985540283725589700534120177500551464305517814810653844273628374258206922961341694303537562884679743162707465442532884595991234233939523289254068601893519093048186833028615755862768831107877928390108964073671947749346679780157253302789989958751851158946233209930761530298648927890647634834246320007962984728322948465671073160724320729270525017284658731083936470057946651221511565284524285190897467419971334975376850042133007560642315021947900936202353840425808034758422133188921298863573561180437626675770464269027390513942540512225879317877878080406288073644718960476283929879456742533030099278042557886840706662955306586262356998767330094952981138833363542275085704711208965489946628453358032485301309479935651643894375078713230465141849782803879282649522553418405132509446277445116009447920302399159493634252123,463226121986717939470151850222054293891230018025234087203628466847560878420913962002071921207573730691364689436410633884381120601957686460150832079295320061330826723648041179044257070752266190411556891505250671477587303170058289137845739234498108016145063539693595797584963417973435510891266239076859072697923828416160141941181936538594064316861100853054655305762288726696967261785501120341165496694853523595525178110791474948253281561959339160248990836377633414177492072460126370380362535630547845145800507405146289481830918960372015581267983859789577639503716323878937225895555077737546425296781411807018765869260312537291847392547390596974874742041667009259003251459879945289177487342627159202894987535868457150780699116028799512245522177269730040333770956488653741949142682746505476247011261416650290775765959691815899758226910334687724510806921319278512729287221668060574488042633939000094849982552181676852876229440997718231741078785650113245424517211055965397693821217284075304641264883871485669529540060093710485573957550732253347102896546728402894153257536186592505975822905856612486685283177440160956753474490452858574957755739554492247064186267364384316630733418771336285367769811193511308811515025587718699679983346163734347073369621982674292232955605315119130155509339755325991588284931372061593673215606528633610739991144540121487061176852055740612040121976315422622619108386754356575155442450459730549089507570990564207188190766014034872297802973966325969747221291564125254007962058258441256334177328829839404609756428990507140836583093099649455782276510722701695531594467699432917644023438285628692550067,24086604641009879718538603419727272354467655361315235459220238703311865832240392874808973353185453620912618604597628630239314237492959496663577549129810261674538531037830757190368616294068887826038296720240415120325544259418974371438053238121734797338484951486462887357071410275058169307339275781956068459717606117713564200471106064577106687792551696741267978199080410512999482536698252649842827383330345205156209240543042606641755437815514435788825298916271820247929267098601882804177524597018434930877693681587382248615257387046484230533097169290945147260245098010180790086758835802452117218563998537440829533174432121742721132599669078812727344771503490891409239377749319833054999467132808024385237249397297049722097904088927675617432518067524684082798317826110256709531407568035301325065599721423243983205765357871072004596455283804175169402776921639056937766235924186123467296604350832473020694798951657978186561646014378199649310363923946426328209511670192591936945477399993758419181884157072004970333924658900927072222227781569030682477716792930989381843623340490716049338990568004440671323855150539910105709933333106841799581450843284728748064723986269745697373664249668399666936864579976340146554541279589759538329964823675875961665579974413520876907028304702546989998600724807667616777106900738674569037599488043591330782343731415723930027910220430465600905137122372192259357569249294055566650172726601126918853310805400262109203824844861405586437631760981422278080659444893201650749808131366239324970422755206373924317366642877094561937388427689118002054452480106516298971451811745472498762458828410446241320616,-463155128954596144060909578398089312844559401305263479539263566550206629934717536306006580929007016885618458154649107283473744208684114624895912624174067052026456499468810223576426998838626193024460552065544780000822616239735594692810347248473416760299506092418815307792351962364102010450859505157868468111960652407578304503082603683389658131828457021569689976999897430503177896440350368913967569104625432447096727492776258372982355641477461191567643606054387396937625924040719268793242663897813236612167384412254371703308254535342271388093343358729624963433771232712682099470619864576248305460607694336958542651801683727198983896235640807445980221802088968514538508738151654413041172455893094400959336915269007597691452117153231713775873855711144206320220486076286895714574948324192572912204821457502983464818305400407791897343246974337176169514404153820552727186037928665102924814976653931654545689791285828799751864037118575384142249462604211922216948881518290801912468507936746669084051824056229512023509848840462206726264637404120047605416368828717855813745746073057028466854680541228500832441059119681725051293683621421123868394663616427163520468833782065235617120841966427463168975661889649307429651037156673860654376551062052326701563698345313474292464427647635896824848022662789091945761995812942112385182959771672909387565224794322355199909197438616993585373109411546434468021480863079476803459333106459588101081729500952324667218003718991682263677709589076246436963366564803336131061355870328913985949003763324931056718665315627775124837907575466279591795771475181936604876071207483793254523147000818323780806,7874434499258396529501503726723981452023642239232878695737113277096360153707542311960869980124797591873401907243647194031107770629278466342478449686901135623924464294886492267934519658653309071327835555989630073003972875824482573782070568109593438925299283781285073051087465491182478250706872949095241425471296831117378624165885435611565642643565723957482264593766134743541578806134470977991787487633296591617994629086644078613647955317003877931380125235491748167404874558959695940531039979702157735411396609008016987626946830544371051982744350581770773065380634008176413689895646375762056835570283743751669851580627051486796056712702983865610487822798802491385289389606632998871825828659727188093958051113862214768330189295494378694003984175714415041068415194592769349752137883614621323408872891797647361696573586168811637617803383718844843974057100222581061670172617186140349591168458309588280362912313361738842870930849500128291206730128487326021077696225432359035783063423034300324581400118297027895918052720216502788434815747589057823183619730343909855906423269309297139878821486295013600949096308735346297791506568458484953249933006700390101336984524123767257768020003532153963002348678409398989164124409274447809026329120980988930778009000478232582980021685294398995827742965069806790455435523837240183142128226132886978263293228771991735741025801631104944600213908768522618285222879065271008529953113041876348351032609932206584100159079746747228658495321834511506940414172840990249608157738016024555525726194407005666424814273562541745081913198183093916919888121511571417868085614014247989354168170406223077844536,926408887242069287227171529420027388409622680144879973665351981324502615385305886991181779283072922861562937369561560569735498499905140726444770620635425997903671005699972978158086961178418705019065977999361823268902058418033799963128526702477444963085798547796550064977963180401848781510241636048110374446598480308081003515625962165718924749760087701739603617989075224259662231478059294961965823101524074765013312393649824960271309258290109744164514465490403025880151063864450376992548942936668034827611637133740534882392736937995830731795699101658487574090593016438245075925883042796358554721522352616352457342697631933865877900498958314316450140666879611310958183931297024057753932724222649798955951868622415279638023951509390379810350015449197214219218093846066077494971498476581087194904449861258277150591708429918757113916892030453367584075276076011988317914085300519460853636421619177170278398027409168193204826942362362004974884303090303681245747569550297770746390182871650892418522767662025881994256208220971685738300415709534296548078491092261811629308372630678407875051720445162604409355883564371074381762632959460717107098586610362958556227105573101909778480245278645391121608391626027785087255492246298434247205434781397359810750184406696994760644853490460761176574553454001621662324377754994670421979044671064621545441822219643692055883324182895133839195032950319996114987374966209250393535351648989828448265000534975998855066412917088764559751626966590923654437432422664041484814013362307649897927166473748640766836338946052285188568578415668823791021534265883560727771538127432835640279609692989082385123,20844197639093173769695159988740873260386277659984372030777118661922331364275619938292711412428179321328793666185350899003846195429993744680199884779219507413255901340894497979151139237028175337759640341946739516703273693246483637822475717853207625111575430701241590693776717910687131414128918492271184214433351820342046343951304322132491609104451098120794749600734555298132848038619134175184313522358620836864274880434565325320826084813785599586393482377338612957244121368758988087400945149678812682095262094179961395130863690577869060411870533233867835977395291625920994142045838527500612380673987110908414072445929756207335676444662888129830373386076864171243695108859938257787241629178135723420225127895183492602377339895768465384763035768627411893202119974750940973783168667299652973859782812351341443097196158178184481319895232431166229972271944576661254568606182113126055327297527837791764817351478412170765004183378329981323358089396040961154537090011402570866191793941899619858217728240681286570223844077224244940629105761774465174433831376297289700651112155314485462360094354439929310973186986772897819713221499186536148611878712006427172408219753017567115726550466163381847838617503818298714762948383466710436554422512864252487729534030349237181371913484428140639975026811195674011785003717865583362693053446026245799261830351196140052914372181047412533471046403438224656052074312198962540333033809822465964222178781449763503105101406045375257130240170150574381815788680849694905260853176321731834892564271476728327477511893670761910974376061922264053661841245938557696557406904463435983927236400915569985058517,16212222203704973853807326668108547723783446312778998459863206296445892978741111748380049007108866828556578492871451223757954541967573978620422966492562327255746918002596384021606872311318744230937676307408174533319325266487096674729383500910813613453162838220189827069835687658953047461261775694199953311339769349943456209937575478094950812662364156364399175157277910202014247520583714196340396226911806521127936233198716318840389808733140082745334773487831802238041176104968724639776860185185158394586152510442405518036011441782300758976099555100235797919024644191384681990895658746143160607345792586434999648800799121380649137379978010773178946957137553410356457072604809906709898922340221221337760336759385618641188614904445158852606462692919350577300094368403173749919164995575191420534550961639701198538093511369314385184810683109071228921112339023010879880918832704142514709603894725371225184197447403954659669380149628949622944285814606270416602041758520423524988307537638339110624146688541747587735128948187139708394846582372651637963880520300875205848625603033029430455883005423650460824998696615607621781910159726108182967660512476134944651114027151329508981206572852372518389829292872823167174810965574652150756516107752338310842703174995713880795347880081986776395252709005303785723342459611099383831586573605908628164707898866760899604886877161039627533494307843677551588422649502363672136525894362366493024741230513259815352822660620004502247750347278120389178031049605125389308172571249519348721286266953184450544201963975173727163880279544090153646353020142206805852072588772471399140014911679392707977165,12969722386835628048789048329965870916018434097961971539824073626567820544244450911290377790391034336600151769390253058904860286718029078817799810032451463021493317948930536791527090651949635017142661276879032188599920140520330016174451325410248960818586807348990729681541429327997547818182518569677416405659741635878619319197766696613323070570268237184573500244390240683486175301076672424192764112624100157596432621737653361564093937019578480243676579537478674517299316841302821534779773415725852124981377003905158103411635781922934985209526421275296766296062141971619056329457581173272531724265140171876620253132293347370949351146692282471101346679725795661698325627421654760947341224976539351721837429876193667912265250488119013926081648795381297931833583961543944966244929046301317682159115184827757037089276947279311717501899790400072685844134171970629970859602509075574649604613181569824031093441861735160871556403957835028999134190510559192043625156465302183419450947163055899662504767585979952597002193083676963025625006899639338560789291358109844512976535209297880406807419828238025248041181338523600890049294835004521478760047727281622111171164064257193898145737204975654869069585940070467608006603922135668908793631620229373206990256928673554856274317448815557706267703372614254563208947391059923613962022154466865275160388543379160128670105507121277140651353623192038304539894407615136216876490078463814480841376123875681558846069396853046289117946613089886989983637742166484733896438200816249964632171014732010560764910536709307240873327869775095477127349891626422703212669554161117533305784112134478686730895,6484871608803855413120924069595705640168188773902319438854512014699356262938130489567636661441211084748684662059124380621249230046993948129798816912371437921886161980823886104638926554042241375467835665209818655802552414139405706659108652604230328500366671603452191776898603668230527129386061559480824030487878677782014815701930973242219442120363117869628158297782199318963391274227197329076101613089478084059071810733270053576176662993854970089645749634929844952807230009595823770039733319381327175625668730100012506810320519544802360389771994819715725307289053513389418921834117163062008904372723294579302192139825100757975961851053866117970934096117573208729650564538462514785137619253985639865752727163627160531506200742187944174724106517036845112200218911865905325576131151194072589168891234383690714653518287400332629589847912851480520474266606538113033621914774375763572684155417463579347301690695397141173552874388561227723553919946629090526067171325939170327705886193315392970195981393954042346321411569298630375875117991768417205856454546184068450401260421673144780870965257772651744523680902036580560206575089216234879307260937914083749387480402862491697980464793992373954837930211669667194673024718602307951325397951109540646499751661145035452732913352236768314129760275607926463187243308468026029363264036276121228019637768724341470985846829121161143151259718619356850575110409172589411514612733100948925879606074217949349803001776411086522415359819334891867320590196510804584487054927870373213628722505495009986116267682622716673585498162526876128743764443722823161815989779882070576448188175500125678435051,0,8337725821308842333115202032238595880005459485767258086636509264665429385959756625535274495806003605527990963616273209012642981487135868487869159857692228530669539727503869653544796647504483814011777907551638055304204406999054526803076457772445300685682428081056941408602518955361346250659120931477903081491609597844882172060530400371828432879215369170513463580718825959057569143735779248899964477465017240195753057249160455966953475141435598755230645625613557769025971597511406183901353434269181955388612060916257882039236375390570007553885295757394292694316255856465664453411798407507084294428362915692061056099536835216927294901210990069239794141534586422216596557715947589340118049248569091427662313965482657094683211141419721304780084035811310791575751851263886722526507021105810901800242603413001082036124096179610185892872532758827866501015644026426961139892122179766552107253991709288931099244696278864034762720277657197303324717302581434611805643394934040252792280724976915391741047025462518169412449247727083823140843439128388868093528958948479814995069327598241799974379605842132359681982602296669393296637014569118571018984648248992670984643488490747289689918943567903419186978338975289815717309561098789933619193584631562867077238552484070324920327241579603510754525902276055157122640409706890816129317861632009312046949857399126463367313114370443260950465557035094402830217811714432271099779249151982940542894753816563790056440951539769110826366066598392643962059606793456008412220051510334038879246652265241146717928820298462070368744374370067330136056993512178421573495339341698553000572325436947492681294,13432954291594072963050999849307026043874843480028994240748423108569227025155976890248687629957013914222658166728995269848388802658272825474445297052051269058655944098718770956541056315756175234210834755431191731901979308116118124622632683732846680209656225443805007185331572102123464919221375402411350222693219021361783532577080940042203732145166272783650283258827417501786814729619795838879695647205905720968070316131058822647898947970912951348620560597273014756161317218011079489269855106503946580451645693039900317256752222049190942126665538375802687136565790688489012711966621211332255741242450417198492684458255390474741804014653683831388559255125386255387494923335320785855212455176502684167238534045236998579620454423531236916140569830328975976211125937358672714269534398685743628242123540639946779333095676387627985161030573285557247537237631518741285351449895037179917884743548114056896735557022464522622789556219241590778327575476827012808314666052790914578472570311571675133658472095335224163234418614649687672330720878077823784064721212124556061573174995620226519404093989246113973567962161488110134675289517619070949714916729576640830638850289225960100638899179226762805997037658476838031519848118035517325598432372052034020262577281540286601917952672572272020007435253506441370231687210411292102782077571761962354284529614245457499895262402029522146803259603431289775582511923694602528094717012105273154027950138260991634120644697262012531290113658346972246783074812619433344886702324789960718460766006347483953841536855008207921659774547496899853921497863066261517927670037624159868451989978040236692335252,12043363635094580749589093505122421517737118489485753714651995218142623923881721234396395284211401263996594328441980498257952652384711128075573618149880680204041979747281491841567573375362569581403949439936703028172936053441464115939551657059622308924190774679759553522454954424469588584933675075168733528639747815885836164838014123685391565220308663455867131581709490641808724715766303500435161121414235056160504872266552154098293644276113129464884610545805372259484099120125193456229690442276519144705287217265156517482003592830054201188124097928042110898288092636838745156939708715580551875676093182795431501406640462698807709401881729122407560359916402026543892393000859667616478571299275508737685507435848933715747070301242929892270887656980375778688932260439855688306222837457539517718837566040579049311970991547225694083624728934023362280605011480908528548077305224967159072830922973118868044014680068121823710076850335622377858617769315551981241738238693932218957059371486113413753903678488169722730599761016991061819187554086002159116230445860620670861746086262564216491665837742526018761688640193537115115223935943454483180202655041989012462839717985701467425149318788925264525981801488007199372503774914744907971108926909427540877819055419989137294166432469517128078801202763579929953706362723040024223499496166495310624765255285193879563696713517636230001457988997499133542289835339143905320227406278786152336918970204941982402356751305843924968278000474631458530625485343985357845662518960824351243206580970169604721147559296821655513220177724655057689396055122533691544888057921786236228319505247873602480081;847878237497165358431487577171519931363831229714390267101777933318721389523213750456743988634206319708634148124352981461804660155084359471635917957910202629592775122432079547462124845742204067913318186796426877579661463548509921396044250400247950668075927440686025599379271640178756234827963956498344729485709809296753998005362960805108587016014608465349920326658319096515464299934157347153993078438992497539812657008912598629836022483027229400667008072444709185914337635417200760490315978396223895802701245716790058855241406247456932536465805439904161846712265703508981561490788077725942786670694018975454011155668148809880077949892104027402297690501475856416449721146289717486613994913405902396129263166981353097951305687207998387958861423179419436311115236094669818590825894411092269139149853441126197751482685231736859391399228519671015275849937131945008344276963618178534846125184112630156473772741277766396666816520611350219200131,593521425830148309477168234550034605656347446659750759989366377111280611484980527668420855815378882869360477821701720946401320137447392782970723498141255435523778249245980428350004581932896045601420673831626207808942778183387808704173384154820081994682982714697640865261379256914736300249411288663243288928962025974096611191354079096974236416399417653536320775601973659132791107107555426879114110184444397301942478277336618730952919922096747008623222528373384992388600981616484317223369282489410723204308298206348344077499049631464204585986005161361687314471195052705707624806361838443130887787944899359722841535924002699760440406719848863437079958968941139203957617602766557496971433984649278815127169973214408593690117030455576040068953162543324260567490540581316955618111954210432673630586608805490782822498209430946786493492229766043997064797076794826613574703071439822478591336662291705541814333984559360715713762321424653636564041,2034925378774017745284218315885799238638070982390673834914416138899581280875290667164863027122083267035401357587640764357780744539523347658571888398492892329774249799921618282664098023250312933403341524611997972401358171006433885918905536131012193740067755966985192316559417079832346791505294232763774280069658388589877964515704015460914648531658579466761423988777026287445567468069207039460035743177821461896588055938922635343774759837690567766398856471616098551083611616053882481054718093904684127915314206782486853594445342603800118451044907694851402336531062101302818695543926887365006907304433559762459775579210864221646037037825481729236225963904052949863261357691929891860310721041966105468484081152985423059267490485187301687104297766251493476699904042207164483971978436847028969957324809010856991571923924181266356018683618633225211478232997948684550467876965516831316760675089822606052083125572303249480713890054568740009890381,1441392707924989399739300297752117674079165703997830674729194815146214302245220280112543809829602319579803769977031349436074077645625476965112224350565655188908943169248125689881658305896588595265512768249303297609502968664811206964151935810559704463102525822850647509865464895025766096639077109741415683982481185883594789696811841818331016183398123232246783540268386498028184414271198135451363936517372153443866704592584206448188543174052478048409695132968248253707652072268002493337666092552223477543016586517588746940251185868188172896821272127211681457909650996489782507481135787328336249052088315152336295679366548337529010176667816844856297959500129067503814180424316195255942268398410566809387677145771232841701568373171638950089750328128183476749197739051919529122872914005416847123200907571386769745918237129349017406177004950889325881446398187752223691948174427295815162757322812790566149680887595944464558018537996773782932615,2034909988831864998167350153300613273003380211360861149289035854019950927665640146138678342173887747348995047038020010811859843721936849764022419992346965109605946219694837798396427600657589249609172278770091683547898939746405718916754338010192010024936883468203770336576294605777171455511817423527830048627450022767585137899535824314731566190637308612341938768329146380408817952425375280393436167599537737763977762020545932964924764355782455400479931625200758181307019715158800065535757693565155138934544390641808101136597442717011351263083523125012287368835790445905848904749682689108916197857703414097778162003364397246262227141957116042942009144744804820521368890361447807731070194237136760525653889169508040711986380944878100344307244758724792100730801578547421333685931585029275646640247975993157965857016684542662816682633666611021103041560017739200112574520800085004299462800134876364916520458297224000090488886141828737587348401,254367909313658050232533643462796311237393661330654930493878063549859856224326112672123280874592860385839057667798861172248495717344896661483605790255332435536909628494386275635345212229046883600536174435441439141948550054015485482107659863418008898026559675202169743307667050798565298212214059218454901759732843162168932288614665158283176548556245449297409332955891422990073236142040829192519830348545016676661259782842821568745128863404580577901624840825140720275129339953702636099627560257351517558330907198951029812064837178285225215839892318948627181902022634753445456430653989876070260442247831762539984299312250299972422845870915468661189990496234036756853992574664635647327585112736113767561871897089201149475716175760203901490759015794352534542845174932662184521645185755402560853497272925210271120701945894736786728565471939197154519490087582841587208257116502333391987461673767999361125020103618196455572313203804668887048559,2034932339234473604859164795620024485044466342853479896571656167004368464301326923246695974718977821439214809925154262349755860834036026392517451446936765209611716421597250975132984698899926048137999476398366626409050019423186722607445712132897932930509250178973194682702621487434297338706116594936946799499806964781541937479778454751346967245665033763222803974761178150445751983686633252237406007873600268627660464647516939792704549678152416923620197324728199553545068682196100231989389688001409827268071450378498739434527867387890573297125563465981902272884489316107498572791859560653427291412664086655800435100878834863021744970748666686553150507540214379882186919469624909140565454532658480525887520913635562729206528135376106610997932256516573944378754848422203676294109558880324716273068826198433792240272543506932950785135955116369326319946834185807827064660939302969688211196877388992559613712858144390725543997969952050885165795,5426456323219942964933958858569647741101024374970665250260522942571328381219139338391035173637496984605731460364998114758046007218222553672458381462567300800213623349729923305042137111178205144420484163384805221536395501185340066134390076863640926618452336428698651744426099180321850253466018381496052828198317637794656191605629673449845897242930166113121192883855404034515973365152650791046847344948399841607370759631870341829791357315800042649964089996991105392814702790447869906028212013340134482668342496529553699725818286409396275901952255624575985972178665867494506024992294322001629216019289919829868893170623073976652799164156105370624501565279969084403840533808181576478469414320194987473867641817616309681093543717444392627009236352205138884273201609350125576239498225040520144415137857909026683973842743145183784574179210547267185596167530958015092836162611873342606262619638960352375536467694347210789743124838922163694448543,2628421465772669679717121003962967550920657082852597412352285413924309034845403401608577602263709921684240974100015014346247894278001390553707187358031951698722742212709780381614542317536758397835606574265103900734457153562743369495449689101040209854112095317837734513574409084395059202115869723896139092300976956615051415226437512739199987618428914920162083897269509116543665723928745261069949246184383805574090170079926624279395013682419875191006520541404025000467884480623749966056784637143415518950531145862921228717418875959458527105147827512090830062944604306725207996249821302380233833415031181096929678646831012011062278882553104086522124603326527431113972981515184194550063939579548119786615261108484730890570947185554549330342369300095497474677818855658547455285483380718531666391755310326643050218156443789077565588377220000816514222564298068956983295374261324657045187790064827404473312822522923135955466476662236105617807715,1441392993160180077475860247598987459909542721309372694882825492042069848996657173942621840275681659416576733651790063435689218101610534364885128416403676509832044353304662701402338818333886478720082954710991760287862656053976920404409289465536617900338471709693962392238084656819648515304328909901445626491755190951816940289004493730315056789378065888458918881536871471753928899516094171194173747299466179368803532933650720411606897317416235859833968471293519872311973909815547335241075732080157184398919049216202249412075237166285725835566239663563139150968566604418217305666492098829913048364943719764431597550347590374165420857474523416203264930297379612986284743608532069660119061425713639405439870796172369300637460561821277562444854507007529044518870519213112203772919224770173930054277284808969535947397740524093159460766455643865037189003871886286765821645447445550490322115684277333751707405382562223516660997321983247953284170,4979953533246655798339579396601191361697896849329340578495710394827019677803238305102247370845815735874838352416125000275120403907905097048113631996842863610145557875899152486522356614570335483932895342190803200593645294288473224913857292391193955010431340250762695032126548876404774445979130159538153572247454663031382842873820563588330078552397604875384793377429273979491722579736642482492322367493681887354780252583701689783694803291040515984604554887703679104628661002013389750290277131618934079540811145334183670293126843977754126811034132282570643528731178868065146981652503053724783564523567818852344893046348488833799131202110121039743055622405442574091787974583161596747703547898300713288910016406845495030347133998882943140995668733248485450665745444333497797937721421062094665681610950458994128247068756355837120596356828867661664378666420700527846367185250711906664420117200679371262422790925077708539914509543719722330,6783068965729586095019441234592382182778858229883873313356470139597698427786615034818539208247082608525817177228653916554816632430336703665956506607211002869676824357436779708420390029635860237513622598322726343870141718376712338747534552602896884941419314251247637328000893249556444767177204642746267806379852206140937719191625412923445304074996514123570774319560143117575629807541637710964479956819733950577704546012571007661891514277429974184704981272463444550666005886874030262826070663826503118641776951145274851793744517173966397226191048619178736727768182933615565545009601382522260334251460865949747295043188637974120543327646163644434953028521748087909021329391811859239087806608892906552471411523618350612679247647804733603409479963718030089986972311139710195015840171963506826068581365837220272114706496746437058996037922997456745227988654314886625983044012252296623135987342257492111646301861659601922614684061842433172427946,1356598109341890641461695379094738247967063838347712363728097298356063083355597598963141885019251972214840852256804709898914371431683842324539872864063083342674153885831657569840075901029837411520651836490391660761811698680374196188056773037824192492228552372715084251287734921619596794019070503477540392614133179559437122712598451525231117514937775070928126745839849636639280019252212213930275260599289620015734778174751099685712146984640719545894900180729456662758206499672066897345033002338225573694234328865603078999539929659058696642336879089515745051103926859384990666236192161416256676205382113828909572746831407396482835013035911774671217638222433664606863331003793247560879137076256257816761240169842026179633941962324949592459813589627075585713908326493264785916353931614901453594743107102988420894764412214756290036936415058636299977275684552895960015066626031982514511156018888340406725398763996362719859262733605333259464421,1695746800137078350817576452463820536833652852063872744026463930490796648760386087709445418974523158304038839175663347211763688035643108050593271913553037658646305509874473685909149208053332732277403750129311818671928975920820859932995803609665755781516229778342266922826519061730923913307111441846761471954670191071821201014380894519609260147258959362465298222566366446551349786034634710627138680510910530622934112576549085807487344013683943830282609416280376595002358153984881493284417003893429667577343138680553106686015943443790938137668186501503497596366703326824886638828794821028341104140109470835485636426917661060202680472643641388026871614287823202909193124392364670444271545013458810150311706505447832288426192481547469890431198091947430303124418315510121527990210512837254012933835116043482671296721484458772465048052552451804601524707716652481686754523735896302593770806397704452942081063981353368096329455815384118774800600,-2458869344293675103941846695738404709774413384538458760544388215876203251248164863663615351162020693302226037395113187866596932171095804082265649094585593339502776731676990205189413668442219282533920465223093742191107796424773165866895266423862951748324509041946663271478994495196558211568926724475180636058151451575555069749482799148173812767622403565768245331738249640030714872728131107206185180301056991362614545784149349666293991941581794333710908816340508337564780010334438567102045520421534584276640230574321485180803324024481882350089744308523588914495613042745197416957772059316218013567016635939617716693393182033469108504949143901875778227813131005393407213061007765377751781511961362237161124059047961251379697210198244500001153644799540104895291021431734794289917693242757364940027242764533260401110129134546866492765937656260411011066585774592187366759222928518253618499119389618037505382332632812311186755273609920576767917,6443910853588582791718147955217362394053605891367881508170692326343421908859915533576436932866503744980982484127523343382246863312859592226175893966902533589542573152393762654752384431282757599355330094053120368721173538168287951939295397162440301419074431350249867890444636810910111462027835820943018826276710952789785016403232421444956318143979760424135238241343817094260030649280775108299583815609392584288696920654583090668429465635384510868825954816139677798643916724239988796613481615673245615723256206428161652682942369212708984069375870678227284320559751821818850163058408569411049489904863479281003312403773200281234677811109724451802129345107057808664966452389879352883212840595064639104975563267601441097446980910783211956717440517891515188880978067135389112788818286008213578346331953773947463716132735172253275989450310253010575438162648283561876497433806573224746274370927222781187128307350131223256630344194718034170458162,-423943870331446928562046351868545965754298131267679284315876311679236904022554927367991591033595480191589808671865212727012799490439176105708425736048267391680590212714856988180981203132522304893125214102047804861661356137260695854135515513878407056215427203785764069160514503427262372155768536484569075080276813418470194835904640382342855281504184513464593556545446499456089955129168131892758589943243813288521356773710996280761457955127374950633189410416407918901252074197891805600189089081630324293674032100858499464735009972093084214150204175580847737692911137692843979547024374056558676606005833171231981063048360046533637754708608643251137667015069671742439860839228974643380852405133174070489867647040182395906236182031816714508807416123803375928893726815178399263657813312132917736625601142727361062957481439588132572810665611162228215313991279598721662705088421296756783038056796779828005212320647538785706956802701442177218511,3137162856322283764002513577323241946756447167607752772861791623741251849227465548220846745763194250914229288125787814988319529908033155880822178097428463535902800376791795873026701627046716204451737074683337126797969436532792824599795603027877846582389056749173554735330035351938678083184222440054873288383679501300173555145826879802886198516503276289576303294330249335331892558735430678221754809767599513913027866845393308234402349624122457693476886779020637052458508432443214008720968258719063585568348248911820503139252991094414514354204925207927319519101781946335313592779576749346751992290980212615438266879844384658688641952431864274790092692523812926188754097553811589800995715959835557354849517250264294410752858675680349132477668121931001583738935601397648763600614223074308509316172835841795318999173276073385896620035204817075837695309938002863670649314389450871881468865484183555703330010557825444874126276390844711626878941,-4324208138306232359496382798186141809142405359571402648975736962932776982185655452630327989170662808453754120058492276116931054685264554337359932892570793941594364169339708278101191193899887051882192576221612615107597722958567506522849322168229539500878776009864697989681836958183999944187891437528030808272025276549200908583913599814618454343646332731438466528156442549137398917828663427760222866374387604636533965049074492930934260934310401586238646589707322665905740069777935055494172750766841940633325078339381265090027607988016799001570479329239098180315003279061538830414262748550755600084147524609357035361862607370656063182700816279331281949738406222563437585694520970211402456242508177713171665965257283938261423912690449775695508543048596076979762656411379439700738232480278938761468721514863571053466547248101111808599544097990591305895111256668762242647257620204296059731331736840313049132161109770850446566600724568023430498,4239411601285035704756517616731589415499918241924351814862829897089212157446502489728640504239075688250011172939254841480975227046123197327192010969400176869727313767695256457354384247621429556964509682159499682535266580319802515265170545679961212755549206858315637562582352048008875414100115077185739227059706165876739942344101318091657574767057836468353695771430823962781073000329149384325533433290126217420563178516259963033467691957826198274162041490969326695289014928415292261460369953547325886426481791590849407791390229576743687130817254033841984865881110881887256862998120241379156738898034353110819008266793521128163864541180759610511654817379730631666883167953020523048016750943339005992618019967256757807511372217532061754957299652376449648291398298674536669119504051506841696610961214929340250314582968074731055639355046385801682117083887572512507120479928354398642137882225376246811949513664308950006036528995578201191142727,-3900276956613022607658889420653658812180655232378887089700423789487657794551583482828187753936881169107949442565019891351102068447983267857188637196271502556158315201941104147651462517996237626134481987114559194380405783847977859259077535581994290259509551291567284791972943876873287675960402916212978482884904705592392278391306152662841482323313338426397028091715343272301167906785726252870151386748865926219428601633631033990165105259812871532766155746022433697859164195207440570230820443673481207734742906228623956576321597752181707901986914516258564280281949393363527403962365312703546063772930966707489105202661908207160064886297114859477665576150561512315056164931380127971781729153406346658267641260968219451539341966911596111490805368575333582483000880591613947758243579704583263557397373647988316215296145295798746588216337325603910715440423958023368126347679975149412421514660737464523408974568149411076643484212719253194259827,3052369794670741885717230715021303433378747868886369773325893973028791373190553504742153459720199077180518871691156965908864226736139346152838748031618399822979489321648220683673778305247237407436221374501948102957056374095241544178612608120369718275711409929492213357319916980518353221388398065762313583301797575923868671322130687879409587011008103983109958841207850622481581827035227617378301417872877283938685334316834535065275200649505302201905598786622788125744848647634185646826354106006444474281261799054649164642006806577551498799068501386960349056544976411765580722093127740223417422934896457501989149905883671227084105599500766955256046267917227720471607198999491837151435468829677357350034945510614505845496556127697637182240363246114786485952397932331397065558228319080238895873958993573745874832937942964227958546786157008065088314350448452923968585856315933316650019672072819201820613935829660315637378293345072520561878189,-4832939125996279427123768836414349525502829401941681799495165003661180926248406451466402612657200065605708662992879184570238049507829142278406003275811032181454845904307489399267257352712316581945756100149347976476359558072827778517707464108026419524234389041694344776329342209605014564083191873205997009383976587647871731595749379007420656133478451801380975439023955354394791020315148794728652870736936109439935888088490247129796211832985106251213602266334613951684796546594642198933508653787725156777503621361823183307722465138309005510138055842079538453806368894029991481270590566651163925630951828329291228984850085588799590584564518082344492260286260383966547812979858553322755726156322316575405678357218636013735665237519010289160677684810781402722288289739804052526023369419772717180714254283873384639679462934864076508162010307262049985510244393746874954609303385590421600760407393896973457260285116358775822354402368919756335230,1526184081317329423492259303434662584311125930058013955931343982564329924327623779953322959274316530783198386819595906047407810852726335735698909755230643960447394114614569778338229136327602526030446800864730372844189142183350674759138060725228887498453047474527835861137517562954680311227833476020184445409582945607977355002990138990378136483501261612905714610021274203132031850956551968785742766032444581346131684905029596631323341944138116145458872363853744363273970526116753877323497981240294158000562693075405731199688914750602742997641798941869037455135410658642208074823716210601509285082073143282102925605178741606065651856263271361511415427409887411995612919453298544117367074729728083607273026721535829404497058019344064554701346334291331404650156246968019669802902308311426050020190924751358450622004230167720914769792004247310335767403587122525165336249845614880152892223499578235401985469939109547647386194307810228538099227,-5596043605054435130226941048003951742764557206385117183047907881009099256909142803285976386229185888354645998256885736601179773465982221701036382366180709421852628352891194031193776404742339688913428787683875743548797498994586490992575703389862372144673305448575604970354833718981796262287630727993625612263513308016520436021037801502362021009483964742309560340451877859316188258683767079088674965425455526476393102052078982426500859081658538061268985474415874093072937545804615140471831041997605682922639089580954467692174289973916443651501611287183031966191030397835443969454047310600746285924147349674608595103640667142994199339674536597096169947146079127040506719104721064357118462284366852209784728480975254530420947148731490448037020197451979478056047440820643880173198427892628300302525704359906018235308401125047294887771414379156911785542660624181180962790065077215508936372676086293569787834573656816563711232634693307505960317,1780544685302352886533130827739659769660710242445886049686941802860527995064091440513266227334156954147398868775823557554333335203447322042442632544539254791172894655400536759192390162439294297264611570602580074706892488921761716016587495661514642191093283465657845552067316670965512156683132344732854625909455150353883566993052887167316663286425219941084446004374781288918369038370018632304529203885217391179594138599593377223569505506351488893490945272895209537257008405047229610536097543234278234328596590220172298328743994066606660112206790830895193851609730351791031137326153056939543069872692238901612409497772157303454314998839297409951298510720781881801804412736274945519129196075582929990498539087949785677438178682318065508689997710280912637120252537439141063104448158520852353076285495498333815030331765838591862159196339852775128537929686619212225357530202361898435249774355009683151590441707614555979460763119349098445289325,-3221955863535618183874241398448585734548917920537910432838678641531411902998527852550876278969232837170169893047732372399761724689531011804870772319351998336461304889222138222512652674938427442189723281514265771974257043732116802668341076585967731479987848537693358530074694301399213584248704296872017127181463896252779509866658647109838724323727459324508902649040840328743940140484959663496472742102723406584693649531166879521622673222016387819149632733864296941394891543023145006141015019524293151440059935770744087830268362234543335506627002903859477937784195068049941250075528906159668393315408868310001194258071641076281454722590846926567391766962556193484483254558374917225278349503559051088928863221348881124993505037542889199130888857039366669563941146720711114390637655000275852307504375015041900064728908818008763774976605246720564860544383680183999311149950670506436411903587167789649918019224955297013220172908427165683971394,-84792503718971102053330432931138272962236561562542564510114568432655120852782734668210984730883937569473190785102815102186127334912049099856211123841186843425376870945074221765213435427008923279215084943833391133766310021056644465907881957083132090937864348553804527211411248113671342129576299753129246599295088839201027362212771485387866163875386113210146349043854707739610922482314868323498154723050766428464694159452891888095402109718869983087408906127109621552939530675733477916825563937038842968072966450713578117947160827610580607854663782055667155894811942222089083848094353099010962139523247862254506749415978785776208967661456236969729833038231337305402703277195373059093307528866111311411731360823420854494158387339875802014505091341870973286161028267953058727555819842487463347896816857319603789055207506797841056232862482836103715960318963271605244377171171984839155506908225615447568560027204973125505551310563620604364173,-4408999010765583345644288699490032683333512465341069604360540384315100080546697611083917785025703506354722252192279838200784823189216733724316092977179112927471309006568758321978828707501966231267511244717162228099312850585841409902003796947305104376372778540057739449344774589718524680565557060843398846858102849176588154875379532461782799654127831105268078309551728116611489681873305094786682503588756084617607358898557746251961682812218242065419327009806853316494686874957429524629808069121858955893653421068315587351791456539964279060882026919932138326801743865977376584642047459398903238021511430653422509557322322798803068540367690196827178652185345559757388695803915996975710105951840089908390373348123752613656832209144342998592324422682129428064604532006297674667559506266994897188867529275166523240694420110742730078890131861130973154893830863326131358985742357643670668020577520148807609448593414359800435137613129011142730340,84779508603509152836968160794006261034324518542643424865981265415875016676551373102248825516192904175511970282248052600462364562847383064791448307439911446563596059345270709303211308768699487961450020743511676086089042110191449340818253588615794830238972847678773070160782097912016396466992326414304184286217366143239307481996965732601566954383979192405136891933547445277824821051460106033098120219286709764028967438925918660913427370613897866578717370947790692679338849020437934670841631157891006687370875889862382007103260323065965226471064471295684651722635393645653189497923679681302344789078525664305283994613283959292992692553910743295635873093324791090383880722187110096341719679975799717413547090922776667147483309981468032122740180469810559944199894175194569000792023272725858032632825912707811433333934457762839699331582436236772002615297325975098484441885793261929594102451669976604847500989329498416149539884384065988465606,-1441397591525088184771527067495880482598028549465852838101265066794177061212093267858594335243489263603826269804312856450092423261049603235177600218864448360532398363059671314967967381619351281051512891848035157676416372737566457415544149020769104073178978686650251078913302144419431696774737463346634777922618207181655092590971236517132035160580505608624525463799653095626751284426843493538314568732800328327167890658212242662928053876659267871169482696835702838523662931034752671912551211941517563679727702711616878762836144710381235850704205597497482492969733517694864670505214326764633628967301031131132582083429912533874228584619334256289387114746120665951003366047978525115845344633801697197530952913800326529422869079135501723465160924653504613147853264562982577272088697486327878005718163755063101305346651755793424982421696636558304430579191715195520186718516641640754096405027513648871863243766529948932415728988886828758797339,-169577071085411226654611419371290067765413648967293492570292143342531176059484345738236724359636070646691700748201673186035240097665162783938708773016653694120448600254811416525812773643179267372541880332612006521991014894245498842571419346416965159543569278697548538249091133270874469220575840512698523122244303570463427659204228620345274875511200217124774408166631693177127184723681143699063568906655930374785027100918017064786235466819182697910391654336155183489338922342605233635970000749117289622272811941977743643180252073139001725960698210971595554787794017846357586414143913405618692187272318445703786373128388460255624205223435506626163177467783536746615904801755077078238070942430529637355510331800728849447358971976331921556103522401664360066664737059761443849731309031893729099509681725199827159131626728217138306915266922080044087261575181526490415477726533784564657703343886928415998641078527107943234716188123125457671122,-3815483674045597297407952964582795194780862313670345938639323914729240768466161717813547985938927027490973586832248781771478763975918685701920079087758716485746720118799538867522027108986216487007148756037618211510811086517929738753423424155284714650469725795557394837199483190719894343558523976076400261818285689137550883750413473056630253526232235177579519975517105353257514222479486969195086647077277840276262139992374789392741781602057297837382556530739556097705809903172101049831405211768782311087228709521250572152251632453657389085151493333920398017856422706777232458925728942671750911367339174025529029272558509053971985183501282190870010638801054083028413620192258623531605328416275487265872364891341502732741457507103795066249135817839940215052679969237083811204098691412216760515986367884169783117991453717543064087168320974604767778093949800173497985369821095210434949099282078660356926580799995155313037505247247739272928425,-2967610949064430911777534767865831940836230766200844967291926771743559842260819774534884528445975663026257841179998454972101676901743897905999539110298439592194010532210856744588156650905131075378593061271968373964707231046743936450001859883516205238458531033211045908443074287568884376774543937050813594578884388159283895464305926117890437730761916924812672261890495984351936471474666595323098151017346963863605769460411807383704756487282449727559382472176867199269175031506433171195098541364931231341966967528656924223043580958679138766171996963581191379089032376338931407639309684107812999600850959849990964766736164256619969429132274149947445140412611618630546236885671600408202707184025466299472309559571964850878713694586302115571807169352380183056201424116494242262066293891634315233536687897801092856677487503490203854664424385440756675523479121771672900141723099929521115907155625519620202798471139867066816837327271589119565925,-2374078622775326572781473337629535057939173764260089524301896543756677758878550407157280823140717771721671518190937718802114723682794229848551936696674931098594523180554339605156724734152299890118182671335612553546808549826317007014047178656460154495305949575276168199220725658954253200744184015999730299705564297500765430224347467238667486196754997607267140556383580129351321146283593791058877302116828682325846814306133812384783687813410717659554901276691400584980440192600242908215323939853856302441485844272575716970950052255130043924312408383645395799680088611477882604793029556690973506006622725375069805331972162581468274450619509856731640409730873525565597583191346778394020259721451738087724001209576178947818903893593784027674861685527708424392200807445811830115826419350387239575834438627486961302308040370047121324858802544153372248919516804696360317982314491196091823295381322089508869871861316924713215805186938268479894509,-1187041217900741308134316193136716977991135608022096094322136652730855633189251488746651912362137239260316561404729708822778138154227876663741981417702827263014001710970732859041255503405439777879936139243894223521115219715744139349379449248752480757166135972793901711471390109852486870398127935204270057003737623743126980091860268890076835342224501865633220348689220509169820172132232026559485074673071545725268378549585067711307651296283197561991141814042674226962524862289512130446589521569701194033865194627719826515354770984289021201518969204691147418583947071575725740147962775919750555460667926955590862031825718918155317100946729971333002417457247947523637665000157592707026493841369634796884615472336858564720153312619026019830721628957678712047331552727523608942160625299418560518938864131343900767756519725680382656674654409309524540331661204857459269748826192265893486230254630056731324472908073845614549630129614784553996020,0,-1526202029969636530050780647247046127930984803100201168705384512707193829653910621882196150407954690304221909755063349280445971898282137089950212302962691121529568447028955606238777332092665829653884906216977409940644764608893567032487668498374158503944624035177807221869188316952013497511559968097387314779453534779733287510898605333391341692511182329573192901478795303992515096447350602292710575437224115779307411790883761659574668469728607611589104291311706661910017373107179484863556843985634049203351637002987656018681475155162587328924727751092962090851435204950129178585242281892905631053474151629839640525685225782039810907429178376924594076563475603236759312590304543700199926825265119590693087538331193885522611351777318837911020705913353749980608928612469868858226025859245212822659070960726214625621363765438926435296496455109115251369849194477984324511440848338357652710847459838588763428096913977422270865347535019604454978,-2458872185017705341232226920657347157544256337962682438324798821740285139046003036137015724995052957215606095014550312808754838048270882664342285770588689390651079899140783062061381249278879535706873770254935309252859037481114517936343742986974150230288145898437143908171258617557741745444177175391720180991770653562725671405431512811553182513490095300939572262607630055610001073962678752364239616308721120168121361407986017067229367894639072876481905709826499717481675259955333240680775148395227321014423679151859437069078044591689411424557679350672540471076048411434589110756308713051117530775040286865360190548620805978851588041115559027407752431370740169644324766534400999671358199416893111845444620240416788639197345410834891318545458748990413260015261101581229644342886158790492899424630472549821910785495636862012597700678160009776928937230517593366247235127343854698135371869798245968154312469751853349986159931982996222991894129,-2204510728881043141142043649459042190939427447363784934304267030989913783247805610489394589269757479276346158854210799206978443489326553175271179503896763259392541415937941832809128844805102958931061076860852620254948985271614729323062890465271254429831217061989681803688140184393055955342066248986335135419017097863908982840799873081336179771803687793706030147318271018740829681573637170455460719383296739647121838810222022564166753177125090894727494543419184985908436667416781878246801233157426160432403497128744078850834894532113248220060613052826189638273235120418485212440906627036529518104248946925709683321105288634415951554638105986623035164064578080275282795181977469825969123045371515692586307273974149753241134740634573800563772835075148126083464621564829974057650960491405103100094397891666344399733449937926625793507848029124042175601939459473932329964208756634769978220572699613538969680064673292140451782482063662356861007;-479011001776681656564661994797429632439360847510692791822440863317946866108781603446381546058520290515803396365147693480662360486422347830017842948985823718309918703722991673618260273024330677807307673408095824422371367480646096215231951618450666840716077139499212339796365498229763422434425564086500863973393696228286965698406819293911963687139702718605349401729373312203529859514497994563228166308986859912868643560310167894503372824515247267930977787582796948415113077097408249646557699178148831894465742257492387940161484185921445657817447894290562748669951788907675982325281112179004828848604900867889676720865700111216632598788801939993996952363982031677220862994850421435153586792088323351305073728596422022794802398612725619279559518333884159698791960342100075584550576357006698856776818309546399899562002345528643576032276632218329851019349813257243149429757894348618004413075451103346843149907626196174064562600694744754908720090548261520703588314403220078510228233744824334730588701437429204676166549739310290228352282748132414440750328822977987834521156872402992621230631555206605444473156205714063939190392311440144387016447180238797238133906504844397573964568030583348387353702934822454760212328553495532215774970818784642036382019158052591267539733540406856342319027176649091030503823694853913579028113457813715496697990317329403792122213789126169869214080790801626231915192243044466213116962671507080190932124065671882613119404513572850424642279842534881854945499022036204482377914964601859771320359920361916519856303856039517928502881318939342045990108288737008521609389091739863413491978756941828441100575895528353541993733499348913404065017918418775120988092363941328589892824230678006989334042665060552589979420754863768137317134250830475837719314671126310059221722040222411771169144695346402472357763138638402485506770708433001343460855677849137985532544488900739405853695678588326025164816015999449610849081660516945150003235611484129659299904799818672703336761287341887221950532666875579022398239829025621796338356110045819158914849005907193443521823439245457508860555756228201285871326011917900305418050750946116449464104451439488281446898764723259345808469935003412550000013355286640119929334100907910239001116964467579224165001253117232113281774720392528810221184280500173610856461980530601839519790037079412152450061138487523972679500656745147997832955482371947585771685774767271538451850676645555708764756229831699012851506696197118325426292847923319671070904077973329226384986651374730609687658544065496110535790612203402507382882232939058381504410928264041493491947009262572144648895860171330119780277566054198893388984268585719872654827151550205839597772258975104887663218667388712562217049421148734183925022115748288354143910911750748670927411007987984940879335574733633042713419406444790477559210050036293484425083777968534608764926653508539000936274245143437528002401064660014819258196674609256515420738211430207963598247970007448119255782284793035805405494200976521743823776538783225588726120502117394803868581187141285800465236504513632610293442976668475377042106279963259821541108640368333627304518036580781072322076001298549903260424614720674191238081102636871678023179808384901974327216544301229663105896537668024313315342402681668535983532165070077764335773530965575950216995945526256032610735708649137863406384461830265807351218926826612640612957393976559801966144395668927047623948814683109322871693563489034664098529095002856584919557013099349601555423452504030658041558074561138802274963121801472887684092681502249128983736758626940423031605686088358659450512657745834040083606350434266049121601965566876764688952969490230442998279280923997179635440651216876464832648396923565539598452553756795316793116187224180144302699295004865036106120872163911230311169779521619295441918616734467248262347541996638811830716825291454481217421286031400520235201251106940803648245162612365693255381561762473526274397818378966781857534628243674005180532607599350410540889041501649328419943611695312222766561314430507544138305268335514223979241221012650446698870007064068008585724304510843838273985929566718625051499947573327371468234505288445259132752365338156993696955081836667493335296408399022331635205197913886358801184956633982662736489189180337922314686308074273303270929565021716516195798421340122073367592560601465719466285292313700423733570863468488910195304505193564951833597009043054122117624842303200968731282334677626839973715173640450402944290398668252124795553394459836346760947602768626156692661015226157765875396394782364091559689616610065416132832176018005327681795534631105091063312671690132484862553613548021415480916700861817116249018083722332329637375950541324801570267350709610882025055096462995257836814989117622405905886832965125047550344436964356773597070526327768238377750545284247179614691577263208797837410657261351911753994768357875422064395377493038276007822071683936775205090960769019819355641673422157234033750206245695279211481393525221696623753375572701706837323197057146229708883888892185278001400691415228666070943630623396857919623304098476451615052093586427589223190273632117003399891227771420971294630193304805348309276765404590201198640464793793675731881758879651969479156230118494079441809474751399892378285300295649191999052116621951815206454301122615459708722912874661588758801072683590059723596842775695420843510220187170099545627078433243204502814735061638736456310983410227341899501087541357596394493590790775165397804527680605906583398831562745597480633587423104836740174861658709238830818244274855180997742534319006682381599244644484101469873824414634772879969877241145906994675998067447388001228494137582669880165528638903717303343476531583698118178285583946929870947186407422428389114179186411407695907785812785013094696326092745057063302386403973353229967909124540974638558550151197442939675354202395547684060549169458181299837239580146925148189548209098373766764992468681179325604506235821114692059102701516224753005673619236065704228510025583704295145814394314494632898692583891401822475677839382306734862947665541272202975830132001223212350787833985707607857547160270939485027036232214201420087503239071168591465027780209955053470856057818686398317761528962090409053984460404775919562825169288248458885059347277132057652522383916853660279951031269905965609091483056787884287259555962326720129417938517872533850939283421049243616526197974030575528923276731842008847723781960888904016298207965768877483452574021273374575151937122946920518934782225374447429958579747670097557222325017799376613235100141798865821108668844458297969440426098853244362780568902637458368046060394856132811776619384078127908853075540050254880498750504135187184860284256695416164631595496435544579972655943664622646341077024650261926175930638053260414885765767705073530309140473013915082269879499155413163489590561400,-335311463591815905918439143653482551503976850316930384919012686774414515212643407166153200681095248058031665442183096310078126563880179150129186585771709122291063226179475039499003476375273600831162305333163938474037018309179139394004091651806222221888907700495654165816203035455373154982883471928684038742494506825421041023242175456996328114423308489057261791994708672800813169907464274413330687827494015633054652478685071622166033952266628900369575616430399948923849140239453313877407987124244693421257205131216713616022747532204337720206487133761274688106456737820099181365855777852453818727533861204897636962816047188580082891991235244850191594067131294500998729927301395144271012161929853674428399427267160059514365052185648409680951618979972179628382121414600506232712595339929170741226807710848001650679958467110830136727614295122275963282401684856108850751703977739388675764603783034297321019409131981830310839141521198392653834532589824394992817787336097285669743324246748660908256881438393101853745994589945226996947927285658483730294189646581592862830165928310245378547233487888467805142311435586044200947347520218456018508856080123029601640197281382549888491474021507484966661076197285458522062035718656255390174252254563681476671816430440635549944778472568231426489850129170967955771708564318220564443283662113074120103805965892518398326133212359783095611964687403564079708423591315513233419682987747454898130318371016311845424679648112273891938900766386876936954284811127929924626412576153704400164612269832783399856487621683975884049196339099438715047661182726371077451386234062757208559664714901437306424975742831152796945508846443275562958306093683585829500423104792085324106540332782808104654564603224119871309946453343054739909592020833939271727522170009724638479227589304617186175063331285773664076132119505942090538895166736875204260466388430461654804764261391612791771437253275734518561958809610040169842826132846762895638172967539920786572726939157524677349927000372965830826047217437144644381205915399738975981606723389955041581183042339661200043729338202826110824044340571073776817600975441025195475005778426189015407025641502149404949721653295564928126606958641964309328356920250264603871331036593975506515968902177635483896836684939327814214283139465131723118604495198824320650430971315953799927801224928091156053130574142539617099615554369220013245765260162372628537787537962734669991978212321395999873538845588221976899033548184060755463266492798309864363610667156303998222367543593369408538426147486028817941783317885153919576765099070596260157721890210707302744106772781051334347340386235523819034197144325833970839123035014046454801925985504706398071704525578044254965815224055116633580314944698795607936602175496003114558728364577892869499496611178734770235943482968732248751172660876260481227262352765451175734002116318600816060893187549475479971878133764244531328049845937963274662056690163935899971121084362187961959573738475038294049967842005487758101658493154736782762974297232279171792382060391945713252950923891448035476648963049956190611313832174912160937303494385605811312961015398313709361805279934534328156600738965070931764093691655841271190733320871266226822218497526542887961595660196375595695763294437910973514490715532760140670210711231392489141910511721321930250382169856645500844643852157145050685699978235758223280674567176466413483993488204529884831609415396072601371803256858680470523371326519670800799360012351434602411414428824623013890369973414487789763469104387951266636674924810005906262087928765959868016467898076591384997957093456929024586437189277715234820130582993048355774612396068612382337975714155392339808337181401606011431043447263607827259762574053694703604310265613483116145562096007347139317846395890007481651286922549743995665354315106851801534973399269019525957671553735393854870056706196612432447252003665294991805716269382047375383159540711621112060606019377823425797026180431698095531558974752452870785565064482218551628616912578927887695697462155076279054065684041720434378486823232012067458525810600832378100099740112498086039671383889878186650334845583749800593958676093235740823132854518688099627070733296887633786320371123363791301907327362008019143618815180425320905714621772464486807548350647414793698451418650151608893072193508348482652491242906173668004624919808726166865330700496086862558848458056994922726009865180336418404809549536126502994146345470155738699139557326842779295306276808573901462356514526930448057695445815292854946794189086286320772856367538718771425735311933874665052801880149206601874325171821305210266871732503069752911285838278676143033468777326942462410116051516214968579361783113246997619220080138212004784478170881139511564159431385494471038870475643282679167273186037217879135861944499450742218336179271199867155419875561220016010744689691051498398645937458008008260962663770130762076039677286627520920142673674922334519938479770901847622267008049564581902326556177320400337096815492069054283314054865200003609886244736752512324299673144198737997883568784961909597679340784141385319347450338776658119247426230241741654464765983342321505310871012117844111400741381332952336231073709248179911286747078221921052102790148150263485669309512186505173779366320541780505189446886787690115451680759979092249325696742420619077272007885023885306984841234415049105574960981685781229874472539618865520828243111641207367893256440930153343269502571263634955869120184537402089982484130209711173298467673947416163267955691085890238174084505040720092717816427703333048888314853637189716246019293103197646760735933621435905844336784644118170962937906138399800822409689726539412859153990981274701133362114200690253891540003882512960348414768726787783730235166794133967690986959474444933002733491400017911225820088742038119533057164909042498408885609210678863722581270396249165149074419614509374911931957526295022513765031964546543201120106114256405889081783427456135861399024370109191787716775376802830444327561345567014617803989088986760964762558775078408278893395380974898905364884560288133002671024685521434349279205802396439483512758085289120538208922501160405000720110411356633582200121822268580629922146739777808596928762954029118730106126292809213656708364153745582281745769040658963602472689440374985991892808296674879479945733611605498929165456789897113013360287755780517168096595724009229068061653786211627358287186813291310537007757081910540890713379376895089907311482565614686080241071639413524353300866964984327990237423871414405549394835262974126674878283869583309610684638823204983539235077012699833363948247408824650310897948743167171150627435033572681300733937552895067206911935123176933626897477150693457609848616549405941668169756768748851904968583990163748276764913724719320481053688485272187584045531398414287992520891394609556288539085456909361912104578377230,-1149636352390273979788508591732322096455136946144269228159032530368641087893637985485244652254596849153655202691308955717116681896526338411376407086077092725724730119090725389811475793635774086441726448821933078631377469836544331383020120233805564634670045902394812025434308067162586786091602765956331149161614517617020977356238935089921371460395482853704744433894747009060704428614884426052396463877176721240676536605678367444517527654989036011029893552863957569943558837713662320010856105714355422309095079639232201465557647657593566404371853445533099015656290463838258205881936249560836689289771962779145018668042246425820450765497031118199352563140295684604051142379943009057916197553482193763923317451946743211005917402520353442685222836914181962912571059532644595392298644458246625439470990688435770798537089268909227493112830469677788351671667609979538526936023314724271458953893528752068465711374435736584977496794776518226756036103109055649689713056546865615369605879987155580698950851267566221939036959658378172932690506588934213889746120143457873746601479132805955848251489648369517605459341125090677460538947449607839775446041465787299498706936855324153096208204561892145284345480267843190523204526337164876774621654160530345948792731811280986771658177915394038703905170424627326667197222857734585227280433320739174380308750547014716779170483287806061209167110017683166536359920079229601798023340778085027148270035194778709511671434994803804444141181756776418137568882076268079116948447286431804306975586086227632946601336962997892059901195040903933923310930587392208160484774732204831158497852156528463713514169089104416637600783092023051049594309289418380594590767364251457276210787047264620256790432140754741905888944246327556215694444687474088731573151866567439530630819231701755911590759940215132471321581005282133525065484876519921427979110267399558839481512541582744598464526905719379113098148240480855717138958393760553117234201733536568924962804240354916554049804207689194804071384333551966822693153351529578490425371967841936408090271065836362906962524532234801152163878011522815685336914445644830592494490752245159367573779142197801275695118364532109666143219517996651656411249790260183155664484709064698247150272407226372866935130109793963716826743251339049908178250817937109536027234069493434975220795426861765817876925385122546984806139395706752557366606428185440518126816137115701245350975708764896238680359348131449330690512820131643477144690458793150412278658209009489380895171662887492531167488644634697754743808916817598701942203541733892959955470774108936219553413816791607506976819336553249909857209209669135222004643780168771636562407967015837635872933823065347109074672291048758043357219452746315900538341802084632627598102527041465346054544304516175835935349500904742956471086450749453555426067897554204433548922843412689765110668204852255451390290752891409768453622528695648674581675134141137881345059039268953848881850046326901743206283697305304956189214643308091736532285357895602578601142645637318582236165916914241410031765112238232567477534532651799731224143764046878994849838261924451493425993623314215972956150651471486460093688568020879178737733621672144927991491458994241236366374404347498846040935502660371743662904978815141400238398824514311784819661497830390953438663076355259600499639341319539092239621139155519312380147031883843931537722796009805982139327702156733598596529325491685632218494521142066932711581953190826767926258121886049966827344580428446263595301821701272054155426464390026803373034707027184853495721998039981081320242119012453551334772954970701772908615551969406951676860738736442411431909887526118037024165471812661340866029765728265686651319265249473439486644506741545965091571417961396129364647591329022769857885890582910172253172145973359301419480434762413845322845941784009571738573963124852644899208091932170420201155985393583487686342394953563083473741867422387767010970240618617493198547525643396803675701691863395590405273374356944328986818448199957684996762536349591242849948740261187596862378704977798421815657480020333455050748286898814299838321995872837777633962268838910796681983671090710604431843440638965831224026214481118720659027162310886578568754716332715478817258482361652572583957551786710052183582335175525933138212046921960115781493279460945636038003331516524793758541943459535730383374726101402178894957114940142892749173464583904687682022259347285954464575994318837946065511883075908107084370626298379535726075740815114503970194260596349785863514163917136302693011849011516545250882918206963621911541991145490670465987878700412212560089779638522204313221340131600925532612047658813647027215209041505492227858006188729919159287055425976226607783545833828352899625494530899575036633212488986998807986525122719179852366211907620785014319228361122850458626337414085923001110442383250024565964064493992667200740003138969214559700685761638075922541052629519455359281501210619736707309682562410400069887295082685405577116450290391392369194077432166165603642861793391601559118916438996635082850032536152159559773628057286457568467670045575378923408194329055783884799992694763022598830055782446136657035963673539994953848444432426445219089012373357531068223794524743337157339813779972531476519127603815941296389283943911994140257968984453479490430732179865150623099449952777700388254158265669630885281846973943603799613650097121247410425222705666454220749269548061537557498093763032562100720744635108429589869819633745154228181195773079875412107233507591732100650488061305564514483505636561124694607402695663227519875097985774450095977390266116622136196018973737388675357264756259388064790626945907895222707555851464617235434439601416492253135928263888267270561074278357233988558965626170430097450147421606467668377143890705888749720011540335898623683408848149728022842644427217247136657036614382856296172876083638599803261014258156074977593774571227661317316521741975977832373710390787851912176672387048540431100630623706097803199670007895804990929311783330628893776646740104100517760280265482126056935409279934540917668666272838712745870314981020243853847958013251432916124005598668539444565696122350755113242705419236661409778447724579384845250735839217578386926792114221896695119049742722199582560856358272963250492827167564734277445945125580619153412305917864477830426857107842130019184891982468764895110732627141895819398674803210141928580130921343057555696144302839779977612405926365999794216447951128678448463593387957166504783904948717856172471950933151668797057123161348368893320108637659690630281312803939275286484019616742895547227268595950051376169765075921733642615771951135015179133522510071157327490742568129679522245713225645908275350051035969565465000311672655880354479994165884078035610237803132858729901516538007761949973071138144421078596411658609795899991473162777619,-814318535895976906243895732553288449057196753411976850185764819210129172324338466552438783627936337807113897520230038721909013853061272038006344395580014893753477988045136572438595789619491938934947399750448867890348053210130175131441484167694797050404496500829022120637313869464400730186581260706278705457997914431960968356888971285322828364971190803529002098623091940434821849946828470134535002147829747067875723328058919077880769727678631556509027080712284898783934908246415803786763181738204757619061428947887574096936979509541672687865381807012555167152495686540825898382047243238480526598971362571904631384429471323692164172057089066742442720726424095421590313046566625584124744300058108645277051083893262763495530611603955753211219115970081255794355475417045196507555606047269745606424050327350525167602476759935411220933896666201423318067091412028596923699378150904123763690946235458252161414693802668355208921724118858732170892546732681500554128731928930662204078950844232585023303657248469374676200288796692779558376015698290861937961052657390302135828651993965331333411810326974931038594443610467025456783087371597352961924641966040988043648591730733665864253974142055038604042684382071509436342258366542926829127348786262977037172917941929198765119395793735213997426316982267440254973936587859282913963513696626694522273725720424735167956430331923796305527860347873687065096176124571875843357364777532557339480147881889284655326395517620362284416134038408100653798083322998867187107908695247091448478240784937074374298150757482183960983163548465445074483742805133024287117008583533330357778143159181864249582776706077125825455680192985268246125269690659683493072856564070831849955238004650449027099368982535351615957671166981387476769740999086622506366748623284626614000743302788546653669225086634623259168187291613652724635932321194475885787067675414501815950422586701547207076850410975755467280644747893387720829648850619552224685190375186255134755839270023918084437590615219075240144333479638448517654788773450727141881968929319753902167199943274733360954785838664469351699542960557200769462083642819776015708850411317326041197200979352333029121194883549422745437730442726192155513396560696402125413481099278335151743017983426726742307253044262131021033473807176346192696511533867185159223229805648717044882572600953686482672995309162293506458710366143121196954260856085574928100672552098942060479657651756976748830504212150013492348441643202304149530391579330597117200575429981490492902712620216527688917691578888989348517989498448411846281395673566077332480831165097189374932386666208020592088834161796047881173945268342301442840022242210793915140925104880216942685317424908039208051373672421541132151183715649285535639025006254860359331043301474412830487117904659910841957730377497391858967355189613100895545723087619089750635336898482813847789938940262646163124516988261391822188453600227708071198487934545480321984945127843169192930547516184738080319922057244966568685864068518572801430202012194864758754097413996244002408422582322398512068416962223960321620595509327975074292266179922611889756854550171893520337308969137015465855388936738339088817820127598922748353547165612373151811797187325527689425227849597739711521807190137811771103276238038445238852080849912843335920143578695924705083675495786804237357210614442890938801911668489873339932645777531259253914695776714455233505302309574096619321617172594409505092467595792174839635302098057695230995426472694435873158291522540346991341388054991088737365300474441356088379386557741989704585163623160229805958285754490666666784323629737186729172968792931674672202209393175837672844255358215200180020581947310789200558177984430350590372064614129450548295280352995672139373089035707632278086478165417638121269661796760370170555027299759510235092120395720834154057458471792008164455481100896990684405499932057444440222913231736063404235608079468653088353857870904793629671299415452472497687669081397457327259849015960909485133259631153275441086964289127335260947069690192512282607702826282870649880620126224760741120286261598494832928362619155220601621779536292985024164149190660755622865647499844223680406441211358111304674639043444989941723236902107311624753842901652861793539417551437403638589650354515564415587000395185258469158558829291949547653229786870990369982270936213112082097315801394697755283624871714463372858947259501553757196866582335673957729087315431329214761363791879284364737884197846786729131304887041412006327963889915959995294095774819551879560050673958460739893138005503672553305926032177568012675979410647940312405258712699625485351473443872945052826197549761527319402033644845860549181884174896191867233849152028562615374497286613630861900025786766277797573050753091853346584875714782207207102011905451167893170204667142673213861509144549873302410062194166508652904800191502935896770728562808838566052700256176806442263990719233926872528916240371931503902169045308292557425465905787118639827310006986343356586642874984472099909386021085259513244702356003856436437598930689342939906755710501321200112024702413607633225706224819995237572478422151760248252888598141525946973078592816702971821313885998304140066799068393536914390549238262218150043938639980913058952983478500620509269386462609538785896037319869589000370220925527181999583201611143496881839122302579192218855018780571810952592368055589088494064941874218142118353897934032239202249246953703500921922619968709970839641056691484711652679393725382105539885219462024256131621494352722325047019564891226254440638030521578138107109271327269027408351752018242768777397459267793611414782369737426563823733532086558607172630549923249293733657982828344192716280075198123526494804339867041533317529408791808451264605055319109781527521376754741783825035224447227060776921530968425877922132761938887394022330177193000497699006330283019705622969016465044651546709485241141346186439482155890547484778262484055989637944686105056630997352956231669992519034411732017265911540195042630919948746780902171188270362050769054239464771596293056165568195192986199886205162040379492408568781696089480922267696446542402768037183830606461416363546262528244320631133492617595593267199535481740239466703205208824075006828701279557581016640263890542718212915786414124166565203512882524451979302550544904398311728553365901890055719873461412645145549320704547680137544766135635180266238263353314335761956199702840917157202370434907269170411290137176905359569301627628261361618579220795792475603186721809998049163516089572910399413670135031033189357272761068423040561780893685554966345370999422980598603751369681923978295740834375434457471213159394153057162618245111549783222786041571065838815142285653242774157780421871850862106755598974872248003837480531864415061638187582725459153827430491568492282672817444832193093158004087532863133350976086882850,-1149627657802676551067906552173450461662015526420489528318725356636811429020916569505928087195026168653189226184176668962635109299889077144849856879909923582622247543637940464138414683744678573411420224052278227113168330172486980700344152201981001899848846096192708982691980799907167032136354166891349281597046220958460832472661152189378603844573156085057749886784150344821183618034246196562645410000143257844318145860651622629969350459681910933517201582507439539144488237632045407961706276934944240533091602117971039783730608684157184272334213649259661110322803158454890637764933544064166034526113506868290475211535056606101358593657041922850985352218799583671419556521588704142155703355122753742923767998602691399716456394400196231122924439304167776800515405223202353450182142943782886960795199054229594967459131914498969352782482793393610191725158859767660080945177795599249308932871438634174891763681201023660628473424711284291096560775876846891815153209973664656550972576915245700568072296099440703843918729001170215955591486451905140842240459290881266476706932511826732540034842651436324261701318549743766550537928662534910349558448399720763959049724422093575438762619567213864654234487294058817509346595366294013730430772437554322647805526612433807149500203486860405552545790037563111601725163734842701782314825405007246448377513213170136089463366681268824929303805635687945165178814967209836092059192445845253154619851623403949811771545367110370310349482265982745702363016561418591236721057161168184831008773168936751434084248282560639220851976539809117384040809266274415918972370613027303764838438656981098750503680152518677900371677548673998022112319316665017645716169464447835252254025758206054277948860268172788324847654932873304994972029417401908976939473875757573567105854172098727987563859693358926469528026621645178754541276121957255507075000570062286168128716009672658820500840620773642738939563888777643321575732643373389686894335625358311129290270979518501165849465481714125069373306279279305979851782220690953066809075662813305402038249641155322392934869763947168015969981975493844615770506244986957137884045087111671851076067357864952863431186162741512466896736559317761352588526499659484635317359812536120283736880731062818713110741373171638871860969199950718876674583534571104901433108365525166691180048251065138937793505619987612353948188206438791133894849059444349770450773514305801766116901700292476176131784434901671999719934028686909665757685228408243846971425390903079614975766499877075367820420413235932609930650194040308094397889879129749426938502895087798337613977957859459022440490869330494475580278129832350853195810420763376636017965308092296183268575051511089805478331277317089857058984927380880559072251237401214639060465141211158174103295167498198006541686293512356183861197515086721198305270416715108614895023366897742222510583382372677881722073855368945030157037914678747183152775258484348677074307973544193490369259843029615521959694607313908767968061038616290774253173005067071934337316910229761418380784030798658700339444247655239195363771152101226475095278428859033250695662481136924786873418448472443832086316287011389293540769441834777518951679764819667543824203323953884610100068083539559247213058565074467915125722871404726148516848868878393472162607817840611080584524355684575730795891269926042825445218832484229756038783822101875743797091115910922179560068274344616268743447510478910315074027433553649993380744160535440584649656075791005248256725269617336264847954850659800672113346610804005044558698219487799727348156485246452012162122315299244386045615974004195262760292572108153031649374959949907447092142081161722642958632948683247186170847956727373937029288647443038204013624476839139758072219216009685256605059304596337423532777740821810467424683049658076644636985305228562896525753947375259547643410739963800031021465309734840413686843298287947627055522568380506153400293752566226942826723898191700265391240933979909283879075005969912953929464357626996167800221809452578172816775484708665652187180931005426226525946089308995944591966044273348272504897052773838383699993819231555104702868103393634081415981393732503210520715535084970357528333442831346642079574675766749350561725673006802769023030112986179157040384831854969754496540689072795641205805350685038343378480330953405652464783564424590821349087402055893125706041360283042787824404507269509472974367468902976448539150733619608319882673471488044042546323017829869507299949459677316634527623514508083027707373088139086550449166016117433170490075984147216677294913626557537234859870216932273788596306263588355763811988776943734849132991626436469414187497116407693526951100366776241219866245471492987104670488068941446398992923637016402873962224809129377901279228332657961764951053151147698433315475586679713527058908429332091321081213676611597585996805232400446658139315680847592006057394155180275133817907203315560246075098157983408156255731905306707223029129587634018519495229814956809428897315899382477705890906355999859556343374432183316064085319198538599543161004998880427082817740303181929709869143071429233904563568519273377279157059701553199721798354298255638868861384480633252474401087239348167915295199554508273036609438909180522187019665024257898867224592479875184775846567101902705407337604473544311266881457684560241937518267082336038616374659316580276660372339238678580271926120500256574105089696054291200034199270902600997304370765693561370129766967983739176573806395970691073824044789688145943901721271745216990535012508738612428889225449862266323234991408799546601363311182346505432408270010781253793174137540283242295324743229173064629324741828947463005143268543121808362876034118747078283020748045600728797509240526089208717824775553286145457539456328489069426836041835833011764187426264257036372783266505937146729077152528709404209628108033325779339494707148229912133508897873296467319568075453128700436556855565067855494400866344357129046021836275583044628631418116131912803430528097104799855920830373303523160297015430004678645895422708114309191279015576279890865816657437720311556579881480685412247009739674151648732370034329321080366007720688328539713930362056584446393844762345464042474307687103420812836620458369358908928061166579618396021845213043314781773425151298228660847645287026461916055726734918390603948872030208188320149639874006416883194056028572372544004494051191110793054980579619782169511036320989289089453794132347000612878378209286543966955892214806460589271773647228843747987114073564334031880302920968556539133137612097917964928015904783063948911040418923077245316105980340964038776369433973533821224253045205667834976793061177673040304600345796133630699256405671355001044564275569534855757775309659001983844996527753412570358956970631363962635156874563126194381054878228790107751288873430885239474487119552127969143473,-143705807829019563970970146651938950858779772310886951394173052040010704911177226403025140529068500854120831921826422209771980531585042931699828164053324030924443244909875255381422101021703705982222952335206596634707747804520607981797717498064962304614355213824773410793878632401236828976939689191794452728512743142499311414492968668595097248141106856278262657703889459713937886353352553721848533777307987701065874073320000107446847241083789740526403311165839651677451391979618611043522318398816017939010062129656625621304635294962754101539647855966966751551565089074625466555079704679928275248664726562590329291234492531909689068135305958979280932308939185433664347706659511150690654783245674421735323090476065661172370003552392067036682195596919179392066993485081792130504328889343137556379785486505730124048376635805239693371249546100114544001564456617165213942726830879719411203513868527745547177790735793676350518220671558111920124074105499178869399969109139691591252673975556071113921316537256614656008970097972889224793508078606575248992390037895788307498974175218913888018625293704321746126070800563122521739126561880108697361820546421439426033450875376144813822282794807513369804714209777943794514179611309818654205179429811065059360420368429476685832469903482175561188496527732562048845091377376404108400947770915119671392979670344674623449942274120356727794298964169382176412397650611827898428070770752747148799991606041708456852225959364076184546155835466499397617200826445531060519814805861272753333728983699162184869670859332027868665120199877879734996602802230971436239934988815400583843337264422566023340808540612112928009141070056402699783854754384055087503544110863431910061258220805718554013674466046237177803659562280174775696094040684824678358923167879766774989851916374310633614445796467521089727014435283708579203689843811564595980303384178594945880773528354054677717220682905275717020006695419144524662141901912870672623933279587225260880682924810134988291594681073170449279281740848156457585705735304543826823853085025598898916392725721751968305467954481365149163103154857229940040081468998001522184486566487099571998564459643737661066415318545262179864899682169448129155001390565857194136870846083744210865895507640330103300930109701865655666340975504383387647747448503686366816069416852285059633481755613214572027068235126061888908904396823601100491734660011056564104836508903681881883422826431540816162762304466337677359767734164792987882050243756742467361124585732145604564376552449078906924582016689229985376678129148813340441368605950098925276107055799079415918920626538234067675202979302253819796584494406607650282792366653399300253342816519888190219770624802600364320347925086301092461285641197847277179249202047693182664874650616013201567982413669398018100521771043627692519608615922570849787718263397552258786856702911804093801450316444592282139804953443329668505879297559669210195250000144118023721554839926569636769659718236156108337107725527891245520141091974735069353994823184649854625279670440364597691619500905875036662096680061240509599050371052603450196738086307664071494070247285039051738406424623965134188476858840481855261431025037583545171738185881832361484243033948311355495207312189605778512347918032800253182763414159708063604954877678091970807082889806460083851365029249832559073247955351394574475183944053680611403261833494346276336503618179426784544227227576346873282857812705526788857292435484310735723745165055682813049632213612574420165032908665275787243972401952681760442935021884035404625778599903125789786093056552846453673394165746115072509727740197102917384911724035382767484218600481331798890042108399609113026627068375372485527929333026513087319052492291129096818266868549662042074037565792380341180989732642347099791939355621286322817993212458983973555826900491790189450461182262453063203591335307906228340665978591980895638888263324849466457258842505162724742181979637321185224164699670992142501372002728206032000502033967066606430930929326470240417422266107329732672889709557248487243863765008524942630273465693742999385784073781104505631165831444576138528664923209877508330737630745406634985882576817331983264811375558717009731644954788564052497454884048404122950768098300996107532729130435069012529736515411417184929059935370135724600719792172434799967156048514150117671647436701959927344131391498237449947042803457419716030142863006464973263830027119307776037043297828922806347819852962715581972325706001760760471223571432974224504853986278477056440074509726605159744715050230727532338074543553253982955100035827803595318356674913253101171782536689950461367472888947401661871463432927977169272910504013309233618893179592120019182633987382069228524557656332307910220832729906319875047456465975060851211891601975767560074202763075205870185126641449278122049443951677742701025843562307882114758644502039521126790335107495341856822304822297093086217404899440908194606521401469191346137051200098268162030089508495872262436792585292410647457608934051255146572834961806167515202835499651057403415109140255959501097671994349830557737115011435494386805057589182438020515423200480299487387658468063608145741287189856598402871782897759745124179521953784572233040210845087776946298346552914102159550388667078362133199691161876598945369845559018016494298992812556005277106308584323314025128671136851673493323844602953137937895222414014633745027866093738939368255407581764007649062865508145917817058119121504306713510226961741568416894295343634221600859635594703642812053324773784998580126836384906261328235063765817689929193935247760136715083163676934635731164394394337033861437678290699718871662930594416152336739347407619469547443003642558611662788025804317152845000886427160385970376176072390028051462223111863159483872982231065212262196073979737767228274559045337008491114973431916520907811677073322177056589140443497715024917103900749426059798287720661406807849850889385472674532673772095695701618771322386623090494268914440801061820456909209604584053104972836725675452015788765970412430748131349716719942077416948431127810520181035505697387804654629042801526003334470758653095678326191111829065986436113359492766316195159475269409116898702022985039911583503979669740273595145014462730777517474383713461360992005813674152162773105591112851291626972263734919742987315097516442253708015046406702009562105664362792942682280802730733532858953573412451357711636973813867719544604471292241966563195108620529046688050844724966436612281231522734159606765367960321423678493085939997284232020082697323497480632747135197948573271281104433090985138329714124647625188504979870121107279118317789516359737291050627929886082611440016252843341588130621044371645645232893335682812912462498757129651737943747043662456319976553526267188446398467698398605502865661243806788483196955576766734210233745111182403557054822217571790026928,-1149640284720399152295975256771740109095563379902792604640979040057672898295820894379691598256171873172894401900283964307776839570862237028096973611158137843040443633998962503980254732153741034000995102510886392703619021827875381273729927248648171205097969832221424794856228420366576233046903399231566693172661796300683386554435497285281301307729569687657663377101806116236155981582764334485841248874541920494281852240887854991952255141780359346783337743394769743556664632483152574213731417463719577805645114755910181432850081744455047904809519818978433993235791787954469553588956555413968900982954742899795159640457427950358272128296035769140415642636413820553711613815729816040076598667583311989958744571025764895510174387712018123357410306437386321318155776552212576337914979449230590699457923373566218532125426622652725752207116024292091150375656920371941713462315371692539281295660694150743098051691208043002302840255149023608380310203076818596739856937390232031394752337534523831579917212766002641373183775062424018862803474330972770067295573454923160514517710567409724703783265726329851652425432820944948726715107602326519314297894662315810010910512641692973872550667379109437916595369565864925811938879528089164706347170714491932791492270716567032427891779548194039776603328465097164998414678420426305888764824549216757770162666303586658818786480852072645268023534059147131422614237283993702394222476154150587622700593721412221334797635395105759798734517109223911108237560814900707441431896984720035221318537080801674518783704193539533782735334761880939388129658619954595675236965171170622918833085817472491210280766733520833373398859913895215867736745675692155623912872104395999783568076095747975659357916076083767391970697768291618676506766950246985536477099832625023748228360514996320290242998716718166689690853653904542460127673608120027069721087233076567567804135871882759779836541933002742071326677327634383353051750003991969598950800982290273185351844278261249399819392505502181210921532179354853133640054165195691615651079433822966139227002543429153407763558293662750630459138816683819419390718373101821042314910701700226923783246454778740988592386252266349764369244451789203561946970309764394376991439693385820789775470916416572661806697986865164024872014552929273569611584912878144354471320175445844944581664850060345237268791285378006902885016909969359718282306697934366496352302720586674833892326108821151049967665586205663689321531991586658844819263136584658288348741128860378674554033722616553523921715444696925235942728099647015905019284478911040828577773974172574402497699254195588430196119080511261123431069980284896688338876418015372596957781677478549009500482174586873378319440058000658695798033582481924965766447521491902641768583405273822084192369195406413209338319550922255375345704477622265927653595848911289463897372416075905442300607814929505200649075688495738869814013041640195180524151493597999206915571631613101792190664661450410074770765005903924976977139188085664032337175756265007873064806860179566271218779987203709100089384494717103041524506659448297033081718807287158822382892818323920497081071775826276123757158588047076278799428810850507323037250570225971896051728912532624487316989754751976228393528812462894129420663737036499087981550763411492135281206652367535738173120694976453959799357042265764461830633673233795823860864996956436275203398790241455194191529107682377756385974028238656830604709955491764895767199088723920748351736103224196575338269068353378373871058971029567945458146433814767554860409990578687917598576374801749039580684648810494687002492393643244193503471514568854255619789082662635382477147139221857062892317464240215710537643159310390546653370159704246030664638566233484341716108392864229391789360143257885859192867070357743626212892630426395839769951353096713907588393668354645108418597590834786117269656838505693596417819436767033254793550231333673617620557448906780262690207678044947977812117376704466653353405755382570134670236230073435237188460978500233265749286726233284185453308106778080744159615691548368631914478864579223094302094155185691666062369564351046825902981675278416267123715496992046180706230948005437278169267976829376716703641625239391944798502374126971462686308276023633017901983397167846276588186266413779361519127970164427149634304866193765260359533211532784175394023973894061417139731603049207042893877050943084636251699626969867321485292570717718529035640327596103722383761960486954127660794797817528355416774237638517139118684444838691031120370815244529764570578726994789897628420882434588345228453504856658704092494134083709260863084538298629570532520419268712631087074897129757396056134850600951050868877428897220452953456519387566622974220465466550519732523993767432424196775207528556585906583999842081310442859742150541475682186021953625950468568919199879227240859469931870903011293396275432939714573879883250473610889699348739440544714599625727803752755483663977792122299095568687331058095526897521581154058410841999207520739896829669702945499598404880853314232945715541182991336000486523534183906128338804296896088498226581776170652613448066331165691118740159178359932120403203784075627400528139140284328746478092199528841478029369384777391830580022895720498576921116431367654524161110474672756214163821446179944423699731865997867957451500259034547700485572776892353826660835478824146652338973691086079619669849618132962124308363217786678522678776635587537168523505039246033195627150061381719011567348351800831836288805431241575454743623361480714185145970301487074573970230943917561127599055725969519021285463090152464725697712213915304513390731630973236942776580415474778005505141671442582340303612028107362677493998065792893505683552440501836318513024959979915440319372620149977420781562852425610894681860873615196970499007698678635061845796384402100229890646659257984462626182178514829321255620743056269877175278246931192281263553224602185166321883598577720790942100322257926608375594987820025293182799366028402960178407314344229209657132786389490734609398856367654964481485280535091642040035774351845965791633515077796369569998722097249943234481440641586163077714731701729446960125105654456790134507976283280068479074911880024557944194741923559427218735533230990500049855004371293171410317569242618136838687820732444371778117477663791265772919521531941708926171161615007259711427754231632153334516329289229480216416487522053243567766200840602561455956460354238678431869077342117698389872375462301631231824780887366377929170483457738087640250512450945814971691425397571312635186553144360950569206735013813633930781648891285984786356557980706247918856447001371519303042916417917092806270518056869620497009293282847030549027001255514294373528536320618658493568879073861569385078330097195712251530458457173069809733949092907024199802860691455492081387143170396487332902662,-3065690525512141881091723562243692861148810461681441552249958331095222978603991516549449654310970769700718624621378759769274726727649821034643112425786665796856217500883497805880156503567536130564933489662165906274770750147304785955228792389200026450147141690035938469173012824325226718687761997514572574568428341653861149969823632363946334993021248494756586311861189404960941140263381103546914341307831145517225038598868766309270979321239492443316041041300925090382589294317252484458842581065110841147374178126628183270999169314839481294982923845263149167629897361506137306891200963036571756135297580879220262168941786187242457600715636730186713204385131172884089782438565204937324735087228560882843048571157493471058166002536732298010148064129332031473252386636446276899535846380527142619751154104858251375374660308145494276590612609380108024084600903130747880362657525613505000279235959233668206990611769910516989257375276933890232201599883901860792238095726543162860238557642662152298147877427150560709949594492026281880498474958709094646481844759738365596984424165374495669530447051887904896175710715401082201973677298165991766793103684950964529267690964056463316316670660258316290823398617003210781367379787567007831897852970748238153713713622767012025450984551175055472970523233867262179999602004037605505958020326456935046807495607447419460810971428930435049178206424512057776526315691285826925383467118686874078550610218753324031476349461068332661892989646870207403162956180157925308472911365998714723742140915230751969271489067459562528333779952548180134676242316214573443610841036893873405994035918043054685620303346266626476548826922402872958156148633234705730037686849326137604986907575723040455808818354730650871764172595983423841398361350865994064356900808806381179860668770188774028766762303298679836913324801997027454687086894261688856289529675344198447536751225261090438498100655402638841940664931859207684974354882020705821441238733529819417250776496003208308941023166554508499262205120592322864962893868369044427525819782530928894597278128051775932402426779874612987213761199021468393635504159641147030100812726615442684873803252932424591503986122160101392533569974733507944472710037501213954342422102608457201987502362206175572971903481368247611885607517804680914343043120826345169392932786520364021561609627440201872333276511614760310330614582692567590195652448635073770674022971271684068524068637384215013000294281603241364494010379789428359255189797402072627327369461412003849138045321616416668479849219398145376696080197999672549964427064030973595234995725609054227927583643642279911114799038220626519854847398689058812406184769520350200632259235842414853421029368801574100693543512153956505501415611299783229102492046527729718275334466750133774670004796775572785661879172907924255890019569763147319386385679731697938146125093001840014708019365513797379708052040666189333349177729364906897950020843388373433417075742678674416727413416416715232782789907208135317325830522321771010438140185481981875833781976657984270534108714288036754091029499614049460790556215307272255921977104625331427498675240909710697884708943161115904694391237275349974021149858274775859511294161981296718824883232739312514343482214188713426159434880669117513880438310265500190354683243684355813985547499127961169155530242214560382063870663560532432442130348448660489148979118819888406525012718442455960402726713261788360414468877395465258315857603274319229833687938864084018395075837847105065613775262598968164702376421115413479478540128880113552643669316306156120494933005663958694660739043011210977995000932298976128648062717362040495213745637135092089365850049688806274163318419111320338795463119901698807160108715596500453030417634289824816851811480248932558500817948082283173042297721399891555065389633745694069909098641326093461829276804672917459270643722099879023718615983457335117038510878788095563455541329890367891740459932553351748382456254173039340592384464419536939289569014101413084596865574900837523977045385711051931080120811900593121961707242472699525926108051434219745665068916283190139774248618568560527627771697056480871372562205178875450340849405898126031486191118482581578548364097741585106788928748581839698135882821327104670319883876062457747593541212256745512809764450385568266362825301696031061757432077678308455654837776796515280164905311550736251029112148190924813118679317073681007572463805769111864158200701892796671794208983002782500469851992443258389409821383157605041987220970803808086877389343007483633439078741542998750441139188164808559238538834038390785595598174730781685407901022076192369105451021433256989307141586615506120173727767243475578008910411388788807100589440819483319222075403719660618215633488219119094540851594269612178577047417229483628358490451118429676695953560927957162784110737354476186160290538385877222608466561767455773317957470339489301117857819981341023913775388217177143504359119326842078105974234611855752651687627575124247263865860017961781884872341922754628444118610047232967981490168013501905711666856351992042915139864053556858451849620795755908376148865231709909886260694556084388096957684696525743361051041573843680968177959040336114319330188509089086266008960804662602214637197991102082987553331816992924524186541483324170273546103858431168376814594799517188013354343408133520919759667805201960669894930602877269527116267641460715656071325996823142450318621707155078652963652597531896915242542891078310441357065605688607901299083824072161423388571225981631718058044022073511196194986990599258211803222980376518701428458923459079138070473588368407488230706364581494802854937093506888726027509140033362857396183638309953331519475875885000735932203321091687870977395936330680758213294259368261869588810874367061016449990406492698342550829153578321985870954428717114077338455209577952960645724265028286176045494419617210768092858846346912979396908583323883333473588201759791119513150836948325614335714320302450690961823795009243129287121008012920181895925731099480063831617558341685257596291750649660170044212610143355252455879560321300928356275601334256767268389797092229376899541710244815533189269518973068251046167460944458110783458321120389544844781322211388913510111222256158364752849227028173094653264009977725381615440137099640194575960992587216077890102539250629043581705208243846534516814766597561515879255218785192651156911902509888312377085298154659404302167287532911177331643794172186503893633046297781407228103308645810172314362014245871770257184775295651292410773398164342815598868387637467606047870642086907383277878115351765879578801078140264099543797216686525559987371235331831681857900352690403542432240447129753707341573635905096762673103660620382352500523644181163483174231745032129309462512561901650521558650945846784986585552540034945391188681173895708721398682188260074040366450029835301,-1484933500743742976582491339086378521676873113731233835297753275962467326713553056797681382747928221206902274648680755068023086031202152957623425245996257332856353901492171423906013191386304809984643429185121741257201162588989978306027552671435457730806998169482691473795580490863442195075401101115386914570245355521495271180638464696498357103809918562532138366748345252385309608569403006168246236666434995109044279667194612817570757599616545574462015783270307254910270022834744367803872575408398682280379486126349427094758085990274040140813136244544882970132223567335401375782807544446119331007702433105255701840475067031621988447256481541796700032356639931751575733048576976270074822500734158685795363646417956147213549824613530697552080033291488395212808860561510851897784603571579725984638769698821553261736700176330259278019081352599686583147957376391157083200199415161149957985474391312136175482313671674912502520144058311763427793686397212139456470023911640987713197311445004642653685066233276176861712817094972787041698004135851645009324011413834802517627798302605398204875610846599521575435649552260807616176444302520855730810486184951748202216295700395982482319774961251392677702155199197050281664400193217698525440724019641402525291611712257685507159421351607499849146472074446425471731246187303335896784976052838250365621684444150926401618138217434545982986514321254540000490410882008781203977405301856801892151423368381192787458736889239928397692617653855721180729675018487792510348111343877688089427122017012069406807901264512293667255070549550036176235578416684473232348869411305755391982080555378173870529199568090253599813971840142133081158297805132085031039585605013641297200630311713534739431817904712321337105551167812682837445070195515283624343265902089010787637222527065533490100819556380659620388857474072678527213907235351689237330240844806698989433403152052408858745486507378068189093572013733557514156182608711902259447483004049380497587000451015779360188722024311814378390904487314427596042360015926206562780427631102872860689044246343307051442210258556057801592202753456471587081899297636099052169146955996116645821883057844729666866780664353476720310526919554245005294505182217576934272835310709980511598977835758598766645063467974633575553450291079603183763988103786098193245830199511511283998534736448353970680819568999081891899250770348008047162822954296087692359461038394859310641821691710030658300679437628123811706603237047360919121064745680030291419943409069682429991235309481753720203805602643975888411705891285562775448720927158845511685027212873426527365638950317460638408054780999253424074805114360041419225948900759235704905719672179398537274361870995610182333939303454727237339750104124430866466587275669395609694620342833237660818072536855675755653588603962627394827431370251684270822252835315278306553871410567458721656029580417664514847813089304497789049757359696435830084192282685091789389816650364619613334585661773856249875739306388500996932830988170620483690604200273274983512615575236973709924015225327725229591006355454124619359287630808042241183773250933802043200556775245858760668245238999312343832644487776641788103798472794959590983692884571687229142850418976148719886091666038820060603494209668333720604073024763267790299562605426769518487637832512902276464392659280758711984269678268172282782939455782678923502095915512919127847641294493952045104702184924480630406645523443905810534169067109628645255900819357781547028209074031222963826296127390810639593864570382794944419935771795898074397847582273020135029615169298422595139749381713815736649188195290312795122407460808736599071023353006230186503386945820611565134757107088028189692753479379793405794295582648327093811278062868300303459550580716427852974311547182024934735457771112439398211839602711391420819285417025790311726050366340986619397668919366586035034804672251781499966858221447405635554818981423362542266728626688984234577149908731354324971651158586921418356597856304733874739517182443262608047754574929925512246371149636316855123778976460109059637868873650798730542912518750853714552608898543887378123604090677444117082782840128543841426297923045618294321927146179507717421149012154291240340935329282779163674885108040812611533122792704770480652736706070015902960898078066141861641585032634678863768838929311781706480971541954939620530548203158145939633428532696405692013999679722271986082012169402815274131798430141048007273813271034232566562933773743433720619630981367556596785323602081219900345008864516118281735762853008238987012239033213061085305474976421055906679479353101014548308847496749816657369012451299649715073042636144537507935070750639851086965953350626541088372218415493332344542009612877829224689133036337469399663711324817039590780229030656680064043896104806476823674065344653288181456623614556856278015333611101119618846492021427590816066595151563931345982451164956553385179708039619200039226890302150883894865036749940856840987674631270227669844639637945455358820084620509470942597477288149225767235879264162318251896115403723428987248098881909351693469154582827294762508153169175090588075554989805696115645283872051500143431272117653381218328949018717410667183072932097773177239199440641104888725715246079429879046001650293774741777336022323573469614490047642752832653426965170020726441356595485652050914951693114296237027997005046534230606123528128226633073623991209204732928552166054894767213859010195250507368793409254376846126745013729946110393879864839703622026974603194130334463404038326658231470272489350981470635282960698145651397625521577180164270042263476228897222823764256753616258365231464433178271571117753470752175343494257993992022200889983636547537186232133441210572719422853651051418380260013415465963240021816147772047938837312806441891715278132734793089218159367405334298351183617679765205855354602738191991793249396427794960317155533164657899206450377752299936510346019287853308538422846992257436852848831835203602370140378654770484567182291944465957921411338547726491601394355087097169768815347103388251077522115983195157767454475404467105958671229733314069618005458705504483303341854849653497646970168589112883406590999731133701845500608561597362943001764624447954539915476762824444130284501629583290268251287084862533882679172286738574952348560728477936093592516670229861465263407968112283181270257059221444597350799392732726566169765195386259624332733847250385873383595337438139717013110049448316378063764519136059003139428891818088578729750640890057097004286185156289632289311507424220418168982487406485399973899779550163826378114029753909690994874873254288789363568921023203800905578802493099318850380372010451335880126341986972318163432473853193566263801666628214401427699011135456200328913545531342557015181669280400061063979495598338135328762006312906985070908851933279097073088279068873014922908184860,-814318697040335124262417405401833658820275168043842893451420492828584014365991463951570681382775799876701069327174425872754676777207367872655575997853702362822446265708941775497491837333865495572599262665846517397276075758504771474972478248866375541427002065001372387819229072646804076076531920882206137710831021328527831319204629958562500260500862085429109991347382450999429552325114541404636017125861523429408536711306174288341331999671819098718995172250559085206384475015861170977434649102039049635431099143102752720129721438348826663322073437692604981615681590392139191143739357787756563005471097149905426368219236450041962903514420392765984433357000063920003602765766372566803595346867845449118651627911614263335579999837797648977579201301638734419899828207293232657998050008036250812485990658882019224389504304341045537054104747244403130286283987859519062928508328497351406483617608449417019999956048458751674627985674924039502210988359589746136178469831961152509951162261891142928584843874620977041586808135413594864267900046607409464656440848714384505232925982674086366910495960544051687879662355041376909795449674882471681006811745673082276054424697577897639861735953476624920213619918876092762268218594292139350888601109776288476568370940694610707100126825271689053264189857523854028628052777631952036744878263896302953879933722227171969240430272344236653679817418569485172440197832065569847484790641996570820714170514398756902514874448511071055499559176496030410720828519279956474797301294360938353378362238176445997882033469908240561833804769123608586730782783472462202008131510512923469358077614017710773403842359377805716394890991302976380312675636833817180809800549289688539184602448149717574521863391667121825170824677086355044076537468233389719619778953082524407411121377840184149356398294007633609366725597776780135005905072355952609822039267761886179244297962709929660700863024843381278502447071485222874285730276546876047062722901524654196007391806167146999165218467835841548138659999828196822288757175349618916366311076496772419539203988881945746060992851591334574009742385126745924612291502542811342835572403540348805281644069708121856607385812957385788712826878409859122802037060311565156976046065471796201847973590576979266707308897926509430792268407598376686209460482920694646677424810122935626073513391329444684031470155720557883809535485870547139695095642664734881470073180177572486403972804239472791056099541956029332921657901132423609211429989000855098652298589090299798771282878130773963623872062371391237875276231560155629282671003775091710882374091131176428363058165422643917245717287955396424058156176483487345513816497942032992669348136219967902220551859094353869594620674324714169882270959684315695016233679171203502395708159274231981188666066417116577441679622716931248937658783036695359417872928908165080343993756191024326439238003008897232099401588179148912628710788862221540524678627815500641356874481160290423932718934501814222741115237288772493037270942092409184678623886535645661224345382632340125994959454696478272705018716584860558197752803963983720015628821870933032985797589877657779007216163058569831540827218818698584141732732733039860037666351501325299159479708397880676217209920779274356988648634988706095871493372173980710582994801296564134703848482434630881601188306461228479733416114419110517312423590666561608706853289570136486336955861231511121090100348017116943428608761938131114489575279898751363677558373437242904829244868533012943562294035127302369803713097790012770131459032348571809684109424342681488776059325146488263731087275108865028982805083193727346798850326787534446675107983485937119132986113651531725703360327286736460060132425064086835492995645421870084372088571003843310070615762897177088823092334105808214357770535995396523968937262844030198225618935866031660922856036514709922234974968530358205077709874159086559026442592617936517166213771039409438022630938480242237644793293080278135269142981100709651984636791090203380525087224689347499593016133318486997425335027827596415467940494506413004701129256165640055827496987333906231080046350319528075918996299352150678676675884713932770595508279600138127077756516624409768799117433660279743687193928128766634257000599458724426958986474204623046592790352731251334314055087236377136292235382510044830611137837907578687936032447287033467053870309138179353882710332858570403960678473983134941671547054488348482679327847121477168982193337809332936216417311369834324681062379056658153485407641775282833989391435642524661129203894074554426272209451915864483060513976601365625698870025840082677267755048891433518535233782428543986198833408800749693539032620300295840118471170862458860462689644810414391805663310273496849411842092759108279419270040951297010323631551257047512892342169820848387472748872161183356627868872029261728778869125610124245704628308069807417628573248617789925418363577880498447707431219629423322355990026297305143383966227931319720768028002885932214067765079483781988054945335686171027110942609464248593217169265263876947996595480356123665570402025998145666507419489790326148534403488758383150221179615927577891011003708374376903260950361018385330256996317813995795384840981616445428562245634837175871886988317201276490897390163053605173572555463939368476315331547018150022411282649567093507827104523342258206246942671177408762173234296461624048894901039558428373773335998789027920450711061945905223655368629326501094088987955111106211644663652604922063866847087886769081668844241683034290855624514357221554822416848318849915068520551103585819699456572144130202690621075572039884008011527302952652135664635346671801881330303286529181311618550295343213821145116415874638116830508241506451122560392634495018105390515862185711960909275876687344753727842045460549609274071841032465664532667315593042523419288664657874667604894649389821471633413077215398464996040434660554417868593701063227934894086118842803103700844118822135920423011499197075053894258167337638627336481134920658419764232256900132699343148826212241525031906765333858294820337081280032807537518296114329012224161701174457882073453327259767203751887232183838309922197382832545808929710566061443070880682855108057516748702260241676467042594806795063677461019020743097330820761476642618094519636274245253037493503549684059024433861159726301726555134268672119392122247986440589575382466749810738280719308112826986909107608424008022063585097495156527071968258380299140491942436925935744379338274579686006778462258196884929287332543563708982926704460879041349797274976191394810905643047067616873649995657566341074179106753990586182738206388124547755220784596770137786456774671976850251772046169959427159638130507095450958088033471974948214812362573292921722703912661171740864196149088150252577053726112721466849393925826855493851571564516406891444594305621451108208585629677940372387,-2813437620245302051299452350783223336948220921750622663290255219377264129877805481059688474237296603296051395960859888545832122440554468944847516256911163541027806861142616283876134664660171423571634149690952677315180690584355325145858812358118501513045897875978395843107849992359854290821074201464586296223301376060023200479783100800230077322766589486509769478407831851733107956946754756321811653747428584477362684952121740000588851327957462698599333391277704304869361483781613854849089884936212486229418913423974563487068215980495302157331160919087583454978792852812606506043598486882577436428240877741177895182422874891865706521959840698446002161444895441457495704755037160702523074305153500944322540762969734493928964106760783004821775635777559733402887262818101010340048869485630750871195772408334145899076378198676079297613648775180205055163720580253169894535403632980434279368818772012103952740979800726217426377067065082678424124859767156071699438405061423685477854466007885607580741173874919194632489223159660449772149898262520822910552514143740791611538189439719575969735023518148644831417008418466145785456893002065355159917840844978479310466887125109709036413671883566629040274422347692970214497102086750333806434091114380775213993704603831263150227124756556752819731614743400950250784317999408953895042021721316934540588798062164064523361803222729687423596086542070030278050208798197577465785816152005583107032277432010940750487655077898741644315574895879714248772301366672409458236079577277294634805348238251459141891091638737442665964857425885020297860847769864162477989264513433949987692637835255193872364259876855915638531854833234245962183350754292333073695594572219986913756784588135860714270093379148197727594122896793989775801847501456933401951862111342571676392607921754211311825061469774241073482774920084432774597245419857120505810202205098390583840026596699732725084666647731627212532961471332073239363449809433414069818954095313255488357076325395678372928701313782549482369398321691943635946014686676006710786503469557813905985294062285300056587257977994351822536594342055116922085920014845357510914762984309201634414498878872269311923044594813522442017067867062846536140983230275897382005857722228137997950485747231435651728007875973634347781678504247259153672448129970338208898455749349784117516765541211971601570172483094964538992414068171937188571026995129604999505124058547677395486911810273738184996038141812373678566610234532822039836328943706513631208554848384246425891679178679867333852826185247891401287719598218129816241346412058284524546004912375376420229816454468712702154919893696229342232071746151517888209576193519536186368571194738037368107294798694999325863209942178795494801470726498451644684029134828353501194452425913649456414535022633301324755540855157611106073488695512235199531198293718234810750696491793576487907870225540575976859293570068891365329874427525669251552793593786424619472545368320697588749961764327256048854015196766492768586734948326226462255168524684761484200065355000007337019915503512092857981822945288657209938719531806046246662016622586314316198802144365433536325699527561437177832607784799450116037799814417780734316162611417706353271040356204873767684574768240750592593020727245958060006151946324444880596617016091003764254014709655868150633774296600695705461202037035358744325621790142473234856538763702560667980429459885641679485815721935327561089936590797529416863375317488242372312054793099872908262237627788239878544333144248837828330216343330363138972972422245361745039802589451945250057009111138177063553390679515046492663186725858193234859885840812680870149563373877750860320687247017659469364209361147728969315349053950912116081215883685452311161104700939623931887319620391593898027951060706317051661550423218640550344708864610907859097377530565486550917201478203942301976242442709251238053534633481406330580186660543926873782072117193640267631007001148249754082857354569749344204461549058513512138612648987231444491079888744525554538640467088534192400674119253614448581189691078115325011327513520504424090064150780308710707569201445565774603988091150214362742558736136890761098836589531819992359076957444629943542866875123485795649678007512607688512401169798014218272414317336892123226128818006123275586313488761727793222236382533063106886737748254771039475310059423557434423075294168296975260087120382642733758692042757632737965373157585554736070833143722430907391116510344549867813268142688445210535493148747141715521010922951720246777679162171000704165758846257488491211984998443233616065702558062320631969040840292027870870996803004987881429960370104702559760098630029480854113548431272883852973635690077120493786120977133880931657757360484543068704859424188859326127155972670461433526788226178720315634062297353089139521403453034852973796332703559298012530565793783377289203647523526587959822715045314100769387690803870120710818025801144713950715556284987634043788643036258476740408239561669591900625932220234683459565680292464844383510894594892658377167488398438045149581570542188249738429632621751640381749710578182221592954687149216308799153335719226702087530917621665045533495470586028310785328151536129788982621956958692096299924972340902809616521243916326127008334377884987219979631853349057983594707937401257631996000812972341125246498983109809564040679603066288799906104629838549438716174795159957255138349516881555049579826124647110789419114783206861091937647178859699552209932747141078014279142933075824949871881366616646540031516042797261068971941777400704996756447273698118626253447378096289962638322477056939761022756436953936866588581460091223438512711471168934857032811156646458126896967866961385895239516981084127714342880929900093605978367426144885494338743066934446406193218374124776691999379193570910736317252920084312277608662553819678176504290541510416114659908364134435280667649745110920551315771477578895746756482854664124935224941824308870561494697407030192624062888378991557783518555210602768742507217393984393741919736383580049840277061528824818829962031820374410450341343214484588800565357566686479731273779364383643933679814603601491836950677358931996842167866447657066274862166505839720534080130168966154662471381685427578641445922006571837681231993568526290505584483794255244809646343347199582992166793664832444747731625234332873764661956871092402058544485366597817184189154647560041207976342453310932600202522001964313662338191010032945273741970120468509801958207699641106529457644475236034031908157192817676529382254143624099092140167171470003353299458998534888520673811820625799941151046437002063052029644318804828805697217577720546873418122731226282095299040938948627745113431090589325345414664742871669959644032294378491795740039650966687394868408893884524506065560715344715710816448037317634436804082985771191486088549480695827027035472249993664,-3832112344321505995172532566919739591644331939320093435354574729582284515208879903964490883775605552022557429586784052112916511777849636223540785309111543202855946566261696674788549352404625038792570728498264696103377460375433532647401582368294665433202583710632364227552775446349109639983801582776574161451884548115590879976480509688697665456959190799564309155898691212206275166793312511747123912612068909348847166339051915425600794240335201518208304461203231637199285606374635137509230895310380445730720467319801972827358440458583794716773515261216099996499148444510058522571238805798712886397044701313237604141432964140828105286987153421654308014452002056763871585484365733763912623409157338152294814819206923384754195765030966779496473320696961645240455449182802022486471014626084667733376117943579201206053656576443213025859476731083656958758267400844346191049226404570842236707572378886863614009958948495252665877673643265440401673873695364648159734926460610434783074933763749237174640536767601645563357051803536765569777919562826000454656732284205200615788525737001045587468030032766275896101393370774220067840175507685765353657422465806513138721891188915976911143853701052006414583388633585130214927894418881660093919428358115277267762633476067878507434120485408556942557413235479557284421126957151508540520478938200639386737499372397336881356399249285729980191504149216671318155016999027059993010245462758430193977884211612807278812645306823448598050804467597364511784549553212506213818926313103348177468543089709346041422593469064165854083287249504232374882689212052343487395187080428277057232973463430635477144703932842663051928044904845265627174647810423519350202082552272260180878328501154058649651842573827949138988816836698469000074998193489636152457696510209276051402725749087287726207470054465823648238312654404122803000154242063435960284140087098783741030141791779199045831835990852372717366739002797628814312608381518730135277994941478125695573210211799097342247454783877883422346887636158808600574880688350885210034929534278610797618338459564196448989927253415667519043687719800997062171565894584886706769734475519013800797067947901346214628509375520813206977678450529207425102845886949889894268941374580682584726441622738550073058013887672658071399925373924019437960309250399941596523359189901108831877928475887961366370331607823590364474170592007332831448350721535143865099029331416218442551145313319654865109885368087290090950434253220939513420061310465111176307823800135859973294866600976763068263437216408583552883568777783145621043497362524419526724026367703516520215222235091066337787440877932341752174902937419629561173128237745293224981446098622895469070401385297480337551397283195529119164836235658382741115414231173248947579964985313028323776393693570934503446156072079881827980125213901945408597761656670536365853411927494698500987570244134881113187688536721950316024217949864328789488463728619178684326382864032049816657896587546262064365205708416223387833228742882108214904336937603168838145172467497536462754391674699677906450512345553667271409601014943685190418678714897435689623500991328412631963522142844797356612242622949225678919397807186944800397387206895321428249439406445506202669075034612705056742663716817348965474218999920009196086972581679802311936124485695651162162401497508439351022889059156626212626419344742047113490198550855953658824041746626198492569127944011070700823616510868225548741703228813527685377423226147034075827834971966342689629255047538575437326353915131425063603688563457992844887592267473608585691434116443314180553477721235139049261100511495374066981200233314733803526576160571943843868321894076189830445562536155814601100067468383305589818128153157113515528135099336052048863517398388144108691257934670512036134880811758030144157520632021438616350210340114719978698573070275249806854612826184282405531070742828951034084131607672075937558470609758384392830094968339152881202805543739635156390018017109091323768576142444444786746707654457472696843868440086866022603618510549711963988243853909877111049234726846660505972083009676179869200751252856016917297692401765484891911782261738188844247596718256376310189664365530305001344655444030875672916110817123263836353806707065799541312691966111312593789150756301604399841767599888249001245826800636191413859575834515702648138722738632666536129034602215463033260665596988295305061137695324732609892522098321316250911046131022231436516737337461409443249501075917810933537132975686248925276823538665960715017252735984730708795230231748654289966899347993277843787344305845138407986340819673907003364230377567861283651477276851972060266546277004469388720502467764478459098989843002919790222394366686895252557513669443221562078129385394110574571953861079736754151583378516364685628370721292328908254185369180555160049007838148277574930543322156542088889331662894967824411366187232354664381394439015347067287980754488165442169622422062346730372680941308667690745572022452487106650512771477204861698932908159072843340113335235470068701284901500927376046667806905084152911228061927063318022488188558099270616639817521952124462550485273713911513907505359276742488437613249966743746811824320143955630733207387215029684385400110552631045227219555728586961907122306492919768402461232028101483192423338793997455738785168786752137232207515383584176228943165403143668499570750895477589556487922240433338638017077295998023711958559718238472523479457026998966513987091689122446719995981350865391433452009742138729292287934952905535276834252829531832682915222117490899256939574325121029115696194473123029032853081127518724613476018332822318174550378168307263400480502782311485303402174956789538803335696460856302634643464660038846666044756833921464595281796800700004268482808921611797673749104895788204401682590818069784672165065042716822344033437129027151634322466665114847722915320277261174055603584504468599694138575532645327925675278831696158897077470197740157501187288807568877411914096880623744975019373140956410140214424258597640731421331416507729433143547744654246312270871438191582954349728051193762369004992311009396626262959924481229414725983244888360870956900722733119659841547004061291541116333374147439943738831990235032056060143462578372238281291728474196789446585528381420312373507880149279329882427813473345372440394523486781058268189449878893726330972354097972194038826441099165629772834829895988879209207331564344862590054842123897848693646154253082977585659628340450512107300775071445580639893818844726451810777320110864235975635108077436212121761113502604333986998559890539476106441505017823700081053329641236313127431574444085035440618387110524835723232379207354654225943295592938997392497243423553423848798070943446095993119993885682043191773971045902843807186561849680176951633315489812208458824781471712315032794161101876829103024295909051114093749494336,-766413608258678607879578394233296678133849764375279306438364014996158874604297111720630334996473563561399411363121062505472100207652882361952555770549798715130836864112298690894288666263587940111466894006395156008247883395015643424586366708409566686502803388468986551822756720367996475085126927066196152240135508788713864757525578220451551605000084183799404892277683264271580880293651023915134568961871158404738013123016334110466831796721233840504146750351862901408665827459330080729128741943716357670943727860758774823818283896214986016163782099437606761908544716967602324693123142971751714910947403729018070600025638044251373886599332807008207604831908108479564169502508254223351879466696898752152723736746219681269567759478746171081099946098811344777993694257202653819676212865767116006544094510761935869683421509549542967532178214791084862320083174787146376632312987738445762504653275080911681194431081289964765033085685859100492851987096449493500430427676672419037538234748218600270514563507926831065513069541382975208114167693498173843730954110314287354059849869627434304074764689536180157913631749953497656993133972894995890745112927950321475023105498320602294249425530039112842733315172542601775314347397602618251911847154112256750040523749718565777554759381393189814919788917876795842484663764106843758953968221996252887787403985619018374207975925866560356267486346118783839676002133223120022835062781783486904041635986641732538226506283984042995456832078830295744863228064697049162802969255149012894647510999265600777263631741651239646296781948707365874442011477993744488471760260956349755615158253305354308934139549070177576922868816790382405618607425913634497550582107474893291522289460830248198491705870944324333165279013385874757324732620106974878850894320362950645299950433117048713329850014712232194687446043217331377469927655159304465474316220396150130691875542291862480485350377184160586178449151791509101377539127901483952168854881076099029988680220875646813296792182129292850804854576696667003973050872548690473882032311768849421720721687941205592222971523338041858253947935143984667586498013151812608637067947513933756699258812850627206895762837241502651754802973353170890640031773393994662862584540081690909425723464992339162763055404825014120126498243735581961186022239308602570417321618382281084912764089216799631317577614257318798730483801431693958371956281717873051769618210598440648620485093653222761623262383876550978225212598783428902287988865787734943152105859560687359803816334488489468920747076770140536015117394968900937325536967227300449082262171025095876224083490686674308499783796612059016472282936218363864197443675067629893621657637649798565649065019119206285414631741782730649100116983919275586030650738632005451652343079595936349975456778529477969762810287895046291542176459459957773169026136954481783137227702444004369172515443466047462096424930733877316115330804138375856850441263857803378745135851500324792660434154852586769426554938048776163233900405888004070861178425129944939024509188104603693942845743416306452561158314614527087080700793942080770760410458412356980188583162596536344530714391172176918497270804592874258622012507769425809761339613629247338061551593553499541123973471267309809009701910120203836245481371410180074564586536948075556137768034405461580041909670038502517508358136945709434444217239895498665951086378946323177692690394547017103484047507916184198123923993889453552435240377611817375521672205095643442125481553481316270446873383193108640416352056698869051191732994706287898421091890375442973207870728119608549706818722490567177441570524407448015080607197780301179174154325195862309365175321030497929919202919054319958612938526888024015757650333442501630451277942740978498486579301852195782153009523504748350582975539486378399058837994863483000653552959033604207301008220096167244936171887018624804108890747328440343242018554323772726272319437455766894892901853059669868016799943676860390115428546379626986264045266554166213550425224897483007625041182399400941520337537707548569213106331903795289397117356506908698645994713699753105772214944783165355219514105225640141792361333695607153408311332266888143752648774413155526939914349961771143439762961393145890315892882853172140768968199723932251304974733402260171328006461219208006380847005443455808198167630901003408226539138457691614172837853085545077072504851217522506164296070990546908694741416432819307294359272650415502587734690444190039778422470896589172346951934017666857605395153367870973555046023813748281338328734329718192182963122655205658739056585655188146062842611445573510575973336589845999503640288892516554028295277865752890866392236521003131643677520262135503226245805120204308715564074001068341574520204266172278157110394254882450777771367612368626640225275047758845885910689449678853020511600456551150843214100885813932448552679293276293656390176441689921680192678451592383865502000427762544490587004096542435050589116667758882856868312943753627810360360426780111017558724301183526168837840716277986497093660932292038277515376488452789060594824232180692196742541829980147092638813755166271362467118201849255219869200007367969471495759189322874782191687850529226286463728809820357035967554738543212034625322069034614469556079934588712532206569974807651069109866799402250804383319314344432566136860514673561957402103360358238204011278383433087019721362053502452996405988317069717261477566862151623446193377241800203394707086205030769952640285345120272841672725692978305755895305381346961406271575414538079570381041404143934707873533983045490008531617138785316471560387320448971278032971258106441525777769909585397513697554874162336417266538335379025920975980644936272993358609842434387386182570957449228272594945459108376466617956115998170502464242968042752604663146379463220528300091661355129274996358409252135172881548959289425102388606931678653624708201713227109377526039172293129119197374836372786055929907223058367418266216466852568953628512042391316558568432460920387031594835068204720160074017406681074490692366701597862983525325382751221792221720042079282472462924059300213921583411166410318077939326680768308197814875323053650513591925511782390565018038394286883718890383164538629126577692502782478649307314741210689393218727006386022751793533861479860993865066911014112397564363046454058026957892547960422365585254843969504797927854699934242997974871654058555819114763488771238459987613542794057360240785936941788507763904392028355784796077085558986530830676098159997214805121666564561018285404478111720248163466169111884754853900780190270617932785956339302015770181833467242463536095214557563163893075369576269538246045191143727215371005173508357471632786352076677041483804763765668112934058091058552389522201429582493235922140672926925086651836460936026058255436258278256822981576427752913383353681026954756231578908019416590,-958016537717752079214539771318846573408319938732873364673149016332142295072130927456637284734568894357371528222651413635048785471805268994532058330336775584967600765562263391687932776419050545378495515146631594036790254493055939319977791330708337609855412404324051261306629203825702362752508772881617734827867812707252199619119223053969860616468591828550566447769318749583008651988179244908981886351716591173420713388535154481836564114887184372850951219570291406226955516668676810183421830510086382044447011339484975549796139149672926682081973737757473199270848216061383658725282130714795247211306099641782232422241618024607972804657876424628930397485582695563757660501256999266303744230168836567637963515595414445551619204180136564408054171109939511033146121941782617347961430914414083111780031868397667642228638392940706770850664045235605215883229293671233490755429010653499679195755027872429409193021285429331976335333462402971065893005867377726253281705558162725882980076154538839287276566837817865490311356464450454834812069808471038032227108656177780379757164428271845459195189929834703688175037347719458950254210535780609723453932430116905393875337801730254336091853030986015024444527758098887664037958268595169885394184726958931474243085118097725051131132502074232172964562218065146517963188947137526569965262281752133034465437487113899616835268028164589740333560473262760963661483295249227040450731024014219886893590914824355069517174731617136179538332861915080540558263664898076701091495254362408834448852287128899242003125176702473759240241459977002390365263360495030138713559355968309662125987460478505717769268500075872485853843254557905748461544620380684798036175594377041347370544323632197667787553447790964487184696899822701110430496316709374777059660615285013230089766175486270684382663613202084083282705846042846285441801541179113633204597215124644977846487075056812364925820988586060600266623956977445341707799881543253476908131053991267339623367864322932336603747826983461375017821940060329380618516839128710457267410019686326907742353869134813246704159510191279454207617863094817419512759248261494421688504083021688376556139498344366868668997479553500981442591978130998214166022760163771760019293521389787727204077929586592710569555312672136641198410971297640949565976251869911241329192836103590078060519675621330593335833334175375541932725238603835051113523790929948771477078588042339735237193593511672449324481120797190867305987790220518516576109990548763981944860780248007264765819615934369379549118595810081962141791842056896945223057334369968709779325828544446753720373444272713168877664391168491015181830072827395894820399194726278405068499294291246780115628399920433942096365500682020155000505797234374325984384697427739631248422068743519226942498602192731571923732737446786669817655744144681704314883059650439279868365916071679416917329957600681360272357650429618253226169610461326246176330566522199418619079519621386157266022396185514051902720251470678245365088502025845490831031261124339231118086286190228129701674305906318142891545367716408621064538078661068761570188183196694997629279432068068835918255290392131060010829337052307467400143868220978934258118621127407077194502756567048212332249111979754886973665871620874361478827929377318968970680268378156336152663746967826382731970879660127689920691935113899028071518796220004154249719793616757312601524602305580649754924325750550678685174966422691212376245054508503738506759438983634738589640874740526937843804832271099304287533962725181050508473854180076889314066450409911215094568492795268231331000302599347087715529475162439366784220316288488524247703688870980508500378301579400242494160868724786249725959551526339321359176757845756107893771158936440850822557066135047305613043995617683267780749022089216596858017639835998282335864547388224692410292404107130752481171116196962278009703584735215648667528134985110336081306195424123344633119268507303356137835956705818596224476073687456268621234478894344640739695595408569117726335689786209302016160269777226770366342085551023148072053799626783305631224867114817317763385494935623583127547804379279813417254675224874338377865279258122238561116676313079993414165652255856594105808946258937146932819418493488238456256776661161055945654805771080030248523075744668373962375830838963326631460130613623991284769538773453403467500705691040957278364385661128095215556179229805261377201080372731714760994514525261880810483687697225352465969433064579790599931979252390456602703714166035766862822835756951293442320066590425673881612742856893048532571768045154325071244497863701008467600998312993842768439799633781339963227538139879250196743163990902600607229385712066366578585814345059346366205134196905988336158567167918040377672227629524479021241970239811727110031474916145553096984715603224313047425972602093032586391495981032175473722593262219389366659187412159951201941463965627801039468683162752544697672023358188630197047071911231072879706377481507811485595500896188846182635013782728122531253959987753457461046756513202369905287229532354759179680726072244632535180482692798468540737057068583129916578525399492857272353815547388560260659228794231865996457366154726380093842108439415638406922682668210827540693084689687125230816758232085148870780015870055329814495830568458553410902243821020513003367507493480648342468416457619799224608178970362566913934209370960632801491017397514513096866566782782859099993999465668698593761155430460314303240300836251134713087183660085275239039071812034917643379692097860480039833984408055231961073287434047650621265905002896158060888531329066662167101520982194025932202100204870388082500479011288924492878053175258921646685722670755759976757336272870770293377222845676312574225094178655579850230863150696126201499478485574371007204018976699924128361672758634757847493309647269967084253221727793744401988518881064348522454962830094507125088866931461253339238431878074527694486245534652830273630013757688175248969125835344320202350606250275706848480545862537167067584327781651748735831175792892771184179878858015398076430994513122749200065362679083653905630185085853554027283603597973066927220819794065703182635658938019106409315058951918227450651994051938763667727861940909237272587238288936663302560997834002512517292242856367547479659532709302962762534233853988525406811035195294141347082165220697457482721078392843665695143941687089776698616702042553077448019481337990504146094157804410070021796380153124767109650825629367050333750352698471127183127371183093338356985797978624047908372838655573260437861785913310139007700216766381349121771912395218780384098980284309113504363415088977747806130170059154220781441649358171232895039616494998166298568420348006583354917596932965072787119912043184333623638228732147872288254791370373277779497766706304497672712802434878709523937149504844087014696224652520016,1389144591474460850416279902457745799279949320977799302524628318265682717969383123713212149623770578727854178990211598380013700622348578515253846822497630642631331211689363728520131917569746343997167664683273194894152004463629124320202458064972175460275437603294775754416479278459304343996885536395654073585297099906681995890452514945489396828928404818304870268072817598332934618325996325588106408370246055744926144806554129862600168730156133589602676768087521438112832340792927198897719537800002773205388199198725076165039361338927308548777965991873429740702288492876957250672695334425611745596512842929251196910259032997792866848118710870143122744410814628426501052402632036089465452752809302816675028470529611289325501290860283591176889227075854080537118117167563320283272956116747052203061957441259808510962168210209855316341909511656521323910916626906698565625010571710989316500260643121445208706932664092768308441283804662599259077789414983382803324462246703271841879994503264389828994528110543896725360657802867227470256520835744764442842081103549698564369433107097950389038147337095052495422861205309469086046976854658289734581085141423823109315222027969561838085473848578161209888565722669083927195602441599241486236422971886607313780975446854456341295446000342604079819279239894027448265113324539787010689953732692178634492039768646668388224715032760785990529482807619249361708988167056319901176816675132634076345307552803238482160552269618718926773328595333549484693508316920611916778586111395132205585474139313317886411897100216770039106442943751914259638834938245260832815584880257710329925997543892731585784437281440450992021820410395449094707629527245271016421843368046485196789452259070591209720408036550224858381824328579842627162529056752971579030077446203381600454420839065699743372634775864089418664192431227836752513472436868670314203560690162128113916991088136868394206135276224359388557262695031625390561409799745130422809019659558884002906634472859989206752738313872024779504243973922152682342157277343112781036898256817026786543182869190161073742616290442868831484583666444314718082049270418599323689086300449599593012206530041837814964479168241771041517430516534908463605764943344071575290809002036159409889098479520562004495333274273824172660545689213752197220711322071599179565182039035753977598351131483775895152227480194718646705675435734400848369078564785524428783237133559939578794967594265096084983583922103144695725630779664672274980539909696466392781229203837647937195929380799712490004373363469425883562009404253521929866742910937934920032096837120454890171505499033235588127984875269703929355481663334883179272227643177614467092264875880961998479441933446705352706304584412122645881206047253470653909807195398007984649803717737852195656750483886564002458999905545575891888863205439534127634470806720900896159695961783431410591372731855301608039394225300043801764494808072688870512279577779245561612040900565309912260382817090912922033559110597222062924384698758823405729786504605269834228720418286575729388319020777982568707424706162693157811286084598178793044290452127304410264358197241879895241805489493975537011596027129514493489063499616645561871024467554607994910674302044732398739175145134631691851797547833100419752227240242777858600550644505022409246460493417312976683241091252501997968706103365216882234585427344356721482630632312489740522084770523288831643091554739754114800167494645005506324456128435638845071313819911181733932291461165825029983262423990060976033081625441058709362839750390599687952947058274033495933263792937751333887019423705480047104012721841407281039777779256802227222688584839307155374969856215582172220931075859229450334368891173058355085358606659045127189853654543486134844338354005929022525195038772051249177149292812744965490816742255414306192692012547312587686331899123232196485797803676640835561538057117309663820820599097879387385837637987683112257838359970666474603377743402616225675830487739737700837720787211933237687150484191490055431709560638133622235734853676831472123140533917273333367890733507389681801656156413044556481148339416296135275117789704355163949831830113048853242136571831563459388546813459511331677471861384914754650546150626161500038987690126674489587583700255553849795971716819241475067975813709206080327961377859926093205111797463018958698178648927520914417864377159488477448972338290689061545972755920088161170464249964488834765823528717362571224503539048263099712449205304164032056364541174604553806782733063912360031513188130781593069692131929528660769097535742990375247843998244115961673076123919834761486022439522266605100007148173803910960231975550145252835276258309117082692414472172303020985301644582904859651929799139647976264930592524838807362975794200309033817205408035538994361924778154744836908472314298325022353621189562534050303602831242322340683502307146009669046158571216265558537699154307700398169356108175124353566684849913983394604264041959343336079484498727115931885678331524514509691288995860278479334531762796746849793786930122316964611315994122213320797007033846729121658564512157540374147364209902998173041827527294233863043775155453210976018876515049519486077078861223750076117479693874516058639232633219574815988807888248585498133858131856418388370543957414644106216432639942440550474384737497272126327282918264655336103741863196704273575487131066411647748159273337062567865262531571373391814846693752772630748980428826744534564727700193601213400637282235315822199847000659835433399687499794728341957830239179687870848232204909892575235707950430540624938203409446026230650296880346016031431834537797543806783177690137997681798740603755513153320325142354403208706763917272991351481372748948553855253052860620972236561840194616543442760427452497814253263690645035488323890727002009205777047711614880825151059250767917429155215143391253700069990068450524729420661533820855965694350807567784419020661293919532473685083713039034817235389329693356458484139088699259840660589519042883759030467820100037836529657258906323026067091391285877319655693864629455640826056827166087663862417420806907570372154722852055333891106366992107871576393523756211438234865599184047272704051291497519817693782121113428933314151880762002258980244262268680147708968289263604522588456663059681519257268747021800799229190304116765145655538116427271708494343934927735588104603007023253680633014605818275721428521464393756734167159852567112512331177589142800562459255451007363312428121781139620153354397860602538331199487908448071195994957197858790954861648779450753942668330140690406280267203267761014648668697551285033248288008577025053800399487585337727924981478835442789702234581135584647452199385355298147052199849873471475063911321033935839627920713197032742390801806366874706164034646398833595279888634621896603250013702277761486424426823655169706715326104448586652044803,-3640504092248762742872850384976679276403828091402087360326473328271782622594371322618894582402213051121118348855812698208176476927373470850930282020604464316680534134365940354055106627189364139781329432991215358703875214584366861539180355472172986707376342180198273460420556526517443025113592923022476527834114016864980448157846789116880041154627184529389840010162952217720169177240352132647496537324369070950058323496224722463216445941976121867201990027563797708133368830424555340291870288487259205640338885652385750700871277051977809755342543973356840396136008504929840305766199900719180654184174808554188101272992441565147490543893807787680007400542878624172094223032530291712410404238639086037156688785029741419311395746932216298775303148715822619161732731474586346950389142768708648488449207826243344955068851774039736467838938834081862411799515757063132704380764273361809607774972981435665279996650068097185928570286014013068744424087229013777488024224346914585017982834862885015882832403132695735188166677157548311470169377755351795269212667880121914444777467123122666862588712514832343690822688652174074657803665300665316870443165905548110101635063330382462568155247773840258306382766791099196206035883722235004401769235510627104986143224888025834041830547285812739946302663752127010361702196040025663634983940524190326345928118571030034805544781027227058667497076580958910079002692119080531402810554573796480769661394818817835858200457730437975205544061707005842766922478580675765681140052266584642871866899872824089749133896504633398459005791630889375400252622433873182249588708219895321160235091888995198349262420858319342101264954258756905916599999862338411610425678765297623320641267008091370288628762274691817805025556121533972103586720953494676847606567111742499516905894374948269259265045410989625019084635674053135028089939558971840420933455824291343918393141463487372687114985997460425296458488287631220914037452732277148980554340155365457983287999115125823564034277781890945461615466094580204030590340213175807744250726849208884305704888246888972672353046352060303761701787443215765975115366956074813303032152362744912608049788712349117097483094613184579377289394039121731063036784553219656011943094785520312699674480719319611853172700498058351709692849015679292292052270684972492919532113738816364939104776497847023662858936535869682368477150149877945480360531377278059817596060036828505167130091942746340523714426923890113672861589536506071800097369890401174797300797637708874134292297741623926626980529707904470849693191206028593140471717045470110562257682453560738231722573883471627219103360188582855383474038447539899433774547018209873446176719061917004568090365864147298232810459966312749949188111852421208623431276278764768498315623703295616527838546149249247313415870532893212717560535723292655486941147240318559916960843562449768056318663265087977729299343211000181721901158448939541741860540726761283951856128255390461748885825031506171422698520395073274713662077214847433220753463870242954991838370028435173009276130260490535211707117133245305880584355138464537138672746967916628690214702287175357252928926071577950218222747657075348365341675636799236285067604639671425865542385166557666801161200734903414057919306827842702227268543829630314427645266508866502757130462182481828459857653086813679716120552373936653485972536865856998671514112095101973413594702064241462278699476332168611626101794003193781503332310880049450677521230869553387765064599974689307351549784799190517071511859619120140522223329134660022858936704289176093532407238775098196485680955812324186602948543759740906566513186606785733062917239987579071380359953271599043341990355193473357995834688149200080516196837038768752720278699241497944712096113689651746021074050112315468078454163141575322532820011456040798207333642010224121440921050163070081365990150852185386968277571787697723181127747060003458950805547733984793611089359965104140938618699749681280822565124547103060272818786297559843197113994298391669249226070076927769663413672212117531795060256967831043469715142254607142973860006057348027558238743381088873252612958593708994801014355888128214069235032184503915118170089125499315576659533499541638902505980207906957828626894561142579606216421464444615656173614098553796601435021933823849335844562985948029358574852037501524839545420928650904264548604637970137092719658627501675214274789764180887335191087773828649761842330684053081352419930170760553403031760358964123603467576075566729835812354851620753377140211666211930209930396530045625302973154025196352236338453927466484523497926873734567978786861163005214432981213146330861776830259575340188979355495012557868812633099682584141803956287866764972072010979208021324012416681525291899283999138405490323435470899069535203490707805057958894168868760477531595305129116104391692574692827109281923849523268741696863761437593812209251987126570491481613219460905095207442755729014834599362950014009804444715029879376711714846551355748159548952969855163834925265345283198196106514739323699179509563062532802635254320907124918400691116978566719771892133504329339261501441085917869730798505297335300283114488444367463570399449973775787340001636509862996743171433097581035696895119883069742164504814282211681197918964887629201403629292131953237995321096405083598762664491158712443204210911947631251269916621496864068212118919348157757957999663148977535799221522219282271280022460975017593640307353004029750633439066270017078246243746799202889093544536252444370401625276113898856631977339978021643377026710631846616186038995878814235308792467641953662786037326475748864318039522864383630600119479349393353009684769597909499933200228859284830478682833956798651096420603546123658168261820460837795885729242004812757367570246779439742556101009711833385690359851387865789715074715219260825993902248732315837474146420417598115537593047991582644935734323678283272506860076923593531571036366645291069554434940304160526362613868209772419657898428059293871709675276806731018158502016713634874281303801794372809092875729938573449386255128256574857802438340330255377324487468094529456427361461481934760948237141310821054392376248306385689720497824710186451471429333916976291375448118596153084990146717073375787757352364060730934701677877822125834281978828996099537007622167045482582307128854491770576701845622730389335447981726524733823876782390728803267818344130630791396424687294296493829343064881895455924960664019404332490095103383941198169693959266630437555244714118990004945549796974550958351204206593470252346370181276565972179143078002142974666804568448852852026512313099919145414431501440096648366938835976939676023338807049749766894916915409900236999167141221770355910264305776458813212457770280999021486203353431437956971450243015897361658362939937708744432822265479250058113206661405902111784013218545518045049842421891200,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,-1772348264273686044013130938122465137562402667505450000005184304630743014745423115047927450470278223703770482605668189393757002850731539814549378155362785186342280966083703855546044344839182836980933025438205866317117114811381732164717361378718251874875512399620693211438704027831914551873891494457257821946511111630318495265073946502935805917041128852760211445816490260682421951483893593442148561352536182219666678519913406555309064634231867782309913934781740123250737046675883924947504520667596043763393852471584163946221789924249442392547945516764323318487071921007140045696078781441882744364548004269202616721249946623100096243406084118394644896199100723940157360377656661108062100226652516556640271340675391429756932448506642803743645044720283697927122814231637596105677928142911533978271611766229268276529065336383636338064968889174323480173985164565906365336073986606816365024107160097212933469180171176542993323376398392046697460261925265238360518958781279818140492336389828161820905215420246011267163226471324480826536452559601269002332716516185689573344277580394657013070127678553074748608615756559096185828942016384114489364643062412309000690546457761952498221507199251445472042841105013168794025397811767889468172085615478882948774200177205501020811037680488767863900938861276814856873453261868042235715455378130199188707984504319595755383483354295395735625544027175349925121633511617792853810281455037129271486380911310240819988013595664773335730767740660085707219418167923098616610729501920378630908677931260563167559916538149964065472894668228133172484436480877341611478467376489651395209400879514143579984780922931946850016032574334687958116786596906034398999661369784765103190837138064787574811388592101978055631997331061209180948716163037623773507451751181064966449154927569021193696559906265115051558362451590579905798367193702109511474705942289738376144665899109297459804962674250620737019895756242872421324531277657291542758916061166827585588568754690672358236984960342012743615467473583502957080990935284897600281597441690309329729909731081757393984479627516132998249461221309492658822034169956640080286350811373367191173077194209260087660145411135482825779363351221181465699528381769422562084957780291010677835670898758893147196418898265150226561605420099950426163614875849427033908590321051477677235024592352860353979616161981545697547006914675311105981132831932404529236814970672259843569448871381119285008786315025439729574984969488339741467033902990663001060990636375421691899219547429362703492794688005636270524069354060161475834413172356737750247001385923472033749070528610144836022708240774220970245893891737563238621478856558448969621457057875448606588615917306359336687698824106841916653772292976645864833879301026718757841150843854231839872947332832992612087033894566235037194439702179588822585768589762622007824911764245199866617791987156544215901971020859940002197673832863707674577065632834493778899834435852991401234674740092758338409893354274509084849681855181198289172174508166474701191113465169264208629424855598803151828829782299387859862582320749603090798478674870129720575874362678550962035262440925294877320496290454234570570217654427111378217188039703035754740463812148519292253920893302818664448493531979568798066692136917796876748516830688851655084375785505090294804092866337874371485785938288186459193889508364709296115043081436317348581888301872553160683374445047351936595743081972035655749474230751260246378006550059998532754322753885698970250839386937253916881249711411884355973308004629235438346238034398340697374915069096157617285368122862432478177354421572856748312208783816974224647863505383624702280623127599169723624597759230580362476944140692551472195608494262533727860548868080181829326247214795509046736558120727613302284737694557357290260318475990467993300349057208834715487688517441543077473230659045538094676930022684436372326014955138009063337670672861780158715275407010711907315553112995245289199270964239652707403290127481277271140879253757135681038372275577848167557088519267707731574524230423884878114510814317363303915606053862848499000643436667923076902589931337762664221821653925419425835900060162571319999361452885770507784826786024851861395705086664221245712358186992116763698612025646072583731546925469833087337182765221434425519299164984486702904949566771289254431254692166729465108113818435699132096606462077051539734855369769698804565806735153662194402799296678096511178804475585374085562979247891632689456766641956930473999176258442844275447479669169951931042085320360717599805218425529124272167543714750868318701277521827760475239729604198444237179452303756165748495477862674742721961652604281096183251608675566758549331113241668253354615068256359074987970041835995522103209266578511777929559788916960750002218023123965130674190267825517232392801337598681326896849055506334480861153340209932440688716024398224999172849057699452580119281943321609045679456540689129409569819736109912150388863802016359671187819552621536699806687466770859245341980184211963171622186232960720069929743816387299234142124636247264529502761088017356124083246186374381330380789313006550629129739892443686748239013152950834276309748752100787112183111389579483534589632687438941256910882158813805835775409243476325323351848207347999313252622119633714978554992177028058319299459007066163645593388172877301072535092932407336072529717430833963053060905573615577673918365348910594109849448493639426341831811468259272134453903649139709712143052437366829690601391875576103051882672084404162930543856464845397514753497054526776584226137067217333410648032310176088593343716886573454824502073756214057831315138995548252069639764332825272297100636771857113637964554855810117981358611000284216791009489703662497364000684329458343349087772917414027111014198061212405757465123631088423099965998314396580263060568037498438083773257952084498810794536615643075850511400724977426835507762076828812730547906795292724194252307907236702533429981710725930018850759939689603335166486187011507386799920452062474848039729090680601904093547189351559326959298816953740126780803305007425644882796481620933687515846657793857605342156309050689208784810856273500732191232260682794231081091721315182953714087587262199708390601939257084975735605769515531422366647295259193008803528022753773851989781563833016777427574297733243091415317134059605007724707991818057761348798329276801886451393204072887944335507172904831346967570757308797478437717882870018850739138755199867232978095293609028970879678996547832926678638573986617631396452692441090945029481630670753900201192669793284680084031433065805417032854396314433108567621936687010058493834303589528241261116850716461797586373121592736022179020802867144832949447441324451708787830323044760691715736618474857886444507713672535606325512677352443909574993438432199892611189595105634672058583179271417666789,2442972564474946673971010886189950562557976036625734327971864767134173827305058284140222287339199369223674598983705778551865793262488665221300560846837896477553978163385084441960073795822079076171299080183328217303674521589114594602376322621126979837499917712869386595697603428428536257879548525020385415269629472335337360029960431263780066396124475500765244085232531169425831210764950066455502566166226564383017900282317304711154653487979626177378147088347121646885824160652218996376798909002194579549021917033519133629196449264536927798374786472381890573257228922055488294810035368328918047649870989663593648526253630872354949009134212519665036960966034666710885003074253857055065722848392768887276567715038929704201184732807020439436602636601845931797388464442410440843260335518632298453605714034583930747156046485212798062037530695675758032011963779096205747616793701106386352837009255241671326224358345085969701474410829996155841491016491387449291141741383784893580350034755822794843289049119857209672677816222983240908730150127186806329439321753490767531970731908069397139601330057816355094392848296965475911481624568640079941853116390030667978573993316883291223430574866335266330726568146467420947638306214633671986209821573296045396177278067170521125740397806759781043792705763799186718209410943550725776596042734134763936413405337193812489987485877695961912207673434831442439276259132018203580772663352050700167913256626424579053916929089359654184354124304016808070237586000810503288914963613305802060989675586491065514648424281886091623683417350574940967418508567653410625408050155296401105492062695038058355485763062167651201915918264230413315392772200857514464668948090486989033421341722788235333843272390102157793221511486575601385605946722899967650933431804157353073059726399781632046272043590847894262629248417177716941785694702470604747954197809600322786755170516709983246391927802743966218101972342705147935594612129659801443687228267323445867879230714377898554309931149364408467963131936214606018742904141173156712253611300946638605360258807474366426974516454836380733222149255556352421043448600953241355722466901808616821318028309655460098575764902841927748339215387235183734416487043356840490363617161072888714769073609020191486750766467812215066052876281367828161968295132027631234338313136097401895310707667149417247298787478811862585643661056347559523893255632812805506020819051585385295556977701589338684121755154292625031545322721367662156658810233509759546967781101307814487445278742127443333948448846752544419427344578331542209384335098210242836914937117324768569050438175066334271348578502422326782124321980090406062030137903894907038800383461741219593279161019854301906828331257168223523964486471002588962148715701095870463400239162107373725250453195931851295680988196361723677909395270113045917941956444901057562040499201627389375518419250781145126667716721649394631609523595410600893838016073090752095139646869212503018660952992737421824399576977619973869623795055445766316517193423355743708722563672234514155832189354522471257245409971395632134292201798141478739635181358571222030379804046897512539220189983964443302885501098483290909293207026469876460279263201476278307250409912000493278349005665503228682628527843200621863102192524022403731851811158748416315143357146409223971657204667665304343269986033244251844380250647332671975514967384435952210721562665169770405933947065649472380032972018027226917317424730073324765454230906912576218255127632742208592006187733123194040280248361464322123931889535490873559702448982946711812373138156087944023433952293222990140917567438648819846478404169977503257828196826544760354976560566139826087350675726707299967475083403177914338332383542940417219374937629865884782002436427637871950590223356304039830353153398242548170850400024566222067177272428376255403828949744407304386839894506674993429575370813342486165368020945112529469393901170551256321143624509748572095968842569562471690355416776591011180663392289433218295789623970376041443195310323078677217893597366096971479507477195010927466113472667956017646188602428761439593408022180369805557947358558654805639670960344965589252628127695228265939787276787044347493984987795393078515575982439989800073058430139047330880586643588162027775977492972375828007086947867220843320187755652954788284470761153488441382333656457810125842258775780343608623273746154890125017570983508346853481548581781197556395869317063407464299433313887078883682020254328273500912502232222238465151971554685980962050365241739994561725748924536039578555502895135370484781317305118205457715331310643036237467682706330608364946725813424662753092061063831618746917976667694103857788090554709597202225191735261967261776095802656534563587806744009284769620550400734900802867011711465972074573515455127721823977854505758341535159475360542054603402809442220997882421611697655690513441304855831985167317723531980589712092999493433721505594365679090409818309620039275834974092336861648147319918279122548791471796502350528789649455667443769220704520451192689244404209858474007755409759940678813737683262767740061308404933097898064638589454022955593099494587281619683938449802744309185717036728128145345493199827715317336953846841708957243089133044413439376289228581204055918436285597507674333355780874878207483999338616623596823507217222332875062161367358000807744486173410505108403764864599409733464188243575029219513521389647640204835186082707786121378017889791224345436722183628051126214315734803614275742044381707578399133829019748612578291903209248004170842057737952934678751839358277663210138176960595672815078841957958398626052344884177356017779884751368644145901716728727091321385628386505406600673106276683264708548474994115993827095953552265625513354228801552972759178943527064799949848726719432699593424382335143180565214766748659212213472330859914299834747606681956972645140667435662296238032527258422854300508109806734206112654547926716581289027133752074971008366607868381658874049568504491566242144966703207550275597446112958190713648998321642512433903836756083260267954088251187123270463191889284219728160129953507294515935491579877256524656671134729832785189339293814957835295234431528790924758582664381725268994217066655693087774402278136061263251214208215707728554259556424648316689236814199723906144735033516886593368624255192834028706342235081365927858988853067474404607552960007349974714181893859760899935053099749112031357093184921673031693155764647598075589578980316357805726736341707133125768337617690839886269167080968157759300687134171745647905361115066296923957397616115981561221347108335417063965007689404000437281820007399693651358819570986481635348630841716414631695370268404328070855693473450008336424115511210943943799889766662458544040247334152922382859743067205834454559061668774946535861543562926429344422273466156091947367516908612570232611542429477,-2395066541712034706846875594965031446350250331425889432872280518886022378164659611943304483177740043784224992682067862085684362083419001544202566116970154511203138371019712378425365045513861357003019193750234822259052606783081813171370822054344310191835403288512386294631930054900686318251366284699514546279291208329874015309557215820764716795462682624055829754239704800923978528429924980481557533335566019401872697441079784485982455843237591607774480962042062290420053836332369954653274466583252503412380043972566761907705525284412449813053218967069423374301521517732201610143814496037685878922482506976259047726446377552867639071589022446104517910511573307683829689413733362932195757585986638013639754453878676725876071857202018093814646369454922046198517677169044303746252095315691145834391898643962264898690981333506231117286337887759558328855266791231567740741858220691142144653453887080564900622957200985425848201072179134553434063447905137627388520207577686263581628945789569666606387158559580421496510850403151859225873552414266434310136873264028662310460467738639480966104870166553798536597957525437062077054726714832679639044716757689851157119225849035667552371235061092806201795091578861496776971145258286819384135408807456416336579575858058554312347395832381740834809873676247264331185332080548231058591489995708868915463118561279161773866766548737073962192709613591093893149202020896845965923028464974147419400587577874754940208666517060631373740719854614424012149664739471563500215073302362204800039413140555578651340370042959057554932569448217792794259941458296369465123843022769300094117752084683905416907900153266023425037946407792501178920636719015332680685038239450284599075649737673918991893145127712974959762077551907670070625421204004158399060424296508934057244274584868074046753689813089547053117731965782897195841886294656986893666245864945072458334234253108939382711151534847240071431692410617959895447199561519388099761670135900621883095035674708782678610200954899963908445329864204466812206596021950546145617901159336845543956207541828271332483063234528375179563300216253654076090961547343103076275250478836440199033727208439915958728378899064770062257206493953476079565819020575257261611770640885697290443478137819195360908507701581018268313810654142820595093212406973254632159496728723304243926910947000421575783783460019993567518410691228076634429744899803345399222947947721069077156829845380373581648653197402183285875650267577079616928844043005830388030892565387010137763682081794182417023902876698586679319149851698491359392154285757920880072839509752225054448775985460711052771487121993935717971702296345629452944335157610665798134557242269558357526374174190943812963384718183204919332330790782711816715881362457789310248725095974978850118536971291250590756977301435573789182718887114875679517160930917082161220886166650759188654276694129779601180338383890431501809568577090855910456876891050431419303675470470965889281383890159564998326601738752378675972570282871455922325388416149696057035967392761639797536707874390020749674801112246486736656722934644832511319456367294285892482658432393124772121990248358146327307898060880840846943663159424803910192512554324778805978910981336979407737740985122216130962928032129997180825928453158824614732309820047983353193862773288059701874344778187717615351562367875934248502861480028223476879301137674181434974244800226922181239233375850041938747128795746581960126295723026331030419430893853580367817710303377186564297681398602694811173869127921809472344745891708429722596437176625438881695530507873474797450247788301229566880702498473079308022892460552990078136193151980693696094589555645053722445951882190139895540224753250248304416728684673475694673713812717259156066876373193227990764026658639961627770214888280417242499072745299538491324718041578134533826845478651931341486037646024952531901454089642998714701148547790795976184258283792686599191526633173982540961599564650532340933388351703014419181764345496617023608508990925756300953399495215876475576530288295678139246347019931417052757453093351153588250343130555656548837437662133813729640761636728508349834840529572172525873532451117420814485117947385068676270648370674773719055018367892946269109377678733352865299866625580970368768191480397695887406860135008883638590543047022790425774055686611290362953902686779191159391939948967673951638414162075025680560294930836848733693228939805396101600655750941929699749115378761597218994524783196520843522574311177080338258684826785952038564123082731697550501222245304255891985114618036999646919910204999265571214396644230011491297782492665821613718175067292069825745251839050823557916701369214283111954214032036403445286611499477467385155407801638556320340013120046353581325370339112111230801436805732671086741695673266054378028537485281540968406059123244142618360910316554826114509113824200752053793206630374128263553690647480934307291019505849966866274058752312078661066075415380707991776229016840031480897531119504327615188701328099043396635746753126470494691965195465159098034885123114710490022736720147736469063534482846349886296444807724226558608458725556279041090763888312239915464468931142235680573201816746726920052212844002100960370495806944651450553027150151171343888122044620171770058889604738404009116870119826529353344061987954481433323509232769561657846557131553883194049694852685983432307285082229823138931279454044249445190548715644568984953546023129685461550398356808002092632286993235146577174033949997888851577181318533297972719283512922143191500599342434393375034327911225485799038596335617601578850762797083058359698821713461141722891413046363016027301276729117745175916262017917140997553831176024838115729805953091599001433503236059273471375997142186379786600226173538667843536864856498424332814257592509458353101996771731865029903979843763074287682729933836526887368169214750126070974312661590055241500289107833517868719530186298197994409753673520298224584125006680325515043692705976027529165818147939416954821914308036473147005587375776233457343212805088645590615700684906822787090725135873700373750417150261195867927622242388071803574567818120304070947031040975926009205495844890630724038355614134946479325640656400721189454403642892503791430657663461324343725857294763325333929302250887617703028730701200158543914175820381197449966214531193123283416448411215433580655419395067215793333531744255703112435604863478093448171348988549408893662142438691168381327244835184364385126219724342117786917677585134730649162346670509745206562036227581802121307511610842813373656545368775347107525837786368097810093397383036528642164564848497483790118978876220397554627903555859066131612404178041394620255191705297049459015790012850546739092550544440953116378247260304599619166305200423112314898809000191756864615829940288712210014014470617506250817066263978643503565773643213983059,2203471547646553611063155665865172626595380485819270931577118779502107204359612503049862644644542809928954650063734856626437318468613661249419065827341391517111845955339917994900048668314094825157158802496628774058929144775282496169654528536829382001450284640107107092345023903175286733987550800193641904308523945699274944890329847520548473551137265652922291186155659362342157019258479641837490886280363455693429724322192239600692485235542952027456048559448211027745577156763626580138985923542562535435439824700398423847684927023746529006657571065511992068244605559033135144528625766060950109429453772401957940222724813931690505519776872603772101571980156465387593654993659783135569950492656331879984587615637821523397756587239995704348436623047237597071481895279611194489986952919325271036074944878161209255189343411992806323072865516334084530555190000534124342368528208782050734693412794607167770817980807460281699035349446832408142922567504064335488739722884307846715315916059736150362855963547924586785371240495341628965330382049476389554617535474369224659393524432348461638488093630671386969199746101856398364989782508778710243357805851640169091629798324765119596294141359313614618901149531044498641463472226396080836327762031937775063060547726615799686045147715145593243342039204347272120407881240953086684336756730119223368365276393900521483986085072175066716601023715782297093270309398603431405577739499373787006624876404236555672066846452473106454666311890873069713652403544523830023423885788056394774035900476847599819804475139647831122557280108448706844909408462353194359558366880856611869968412521300009471617504579215768330520413470223264674691713806408950355615066952997010694368278480479969173000921732710234415163284671469785211380490238665764909115317243554465751540102864875849330149050718305333406232678220524764585203451981698759774114819087295594159289882687301722162498445712916004556650248679338093771466850938898367924036674426427767470206735469796688393504689415597207435566428978953879470807990356282133721337891624574288422745495343948835471232584235294430523109864380050949518718012444740780740502310686985587611931964817485661360605160208637834877105060656648349731672773194908530854624169397637596545331141579412309505962287240945156725013671962405438810475025184035030513281700908697070787753986018849883663412186776126491387355979699554594515256666261256589383046256725236182172242968397852676837766602481570269128082693109330104143607519595880435392165232108978950998605273087100101826022081422745178895022670047568293343512130907642520962202830192867253800611332033911261740722329186872603084706775757822965694517807029936651270179004420438164984794128663534237621242209636662393455043253476883878383173069305307419847471471026800313066406199078295587793085435261533704658515523555171019789026109286515459774417720070983630656128701116401842212737692135727213028529034486614717103501155362996301751095984441853887564696348641614269975044813992021723950219501125451726198955038250839084492907886033174019641056439477158804428332685807449654192562156834894179514858399505952982419132088041548715746619702928793124235293777110209682227765459116494686318493911745017976038068663519497811523643220927477612496610350192976995703017195940804356845834384211961573487013729834387142101535631402521905526848868157786663705371405911899794377621812397288202718280960584834665581900302802018819553271031962233965452773913094727642400364530158837324695467841718468861315882848279378073201400984468160710804542373482433516005779387078922273486897636662498034858623161441867733207443206665319214752046236684993858403743831594300737196553517479843769031619671884993194750591706532056221087019177619581161718315827336478124891820079674223844120854508567034725323847451132238629993491566189313132359223069917127102959274890332851177703667464422980375965432871782679380413122562798204005681437703942384222048503294087268095541272848023087848039770969049894096125934765923723078853412396906269514626343887037281391365123991964259964615324367707269194955912510536620922166347872779117335682853611754744349006112721841021011353894329699386410362281617067641228658077152310249356256495616864469046770886223416822778173413270962598111230396058843536659180245184198201451858918294244462280360214035265393469245405700948693438579516492828950336937856954939939100056684153389348660623811845914518099788227490460742766914931699578498272227289206854176170203306707120538585263258721348144812139521456837518131252122612951582910736835858618545846630907976315881256513460673752456130009852948489359334723161955377563054943372340558107228881161708404660858070371704315364357345935490980391080297331475801833487970095464666759209570308392137382347776359613959179419423117142528336562302918188642528362190708722332085107279872282820611351933777780371273322383836471755568170283180060179069728238209637416971379875963534254017957007061344415612108559993544450016237893212372840694081956063883269905097136705887703436901216043087308076876350987666611852404626894035050967148549549014374468011246979312237444376624200737387399088073796089760143780316362743466174642597908777867490446048755341102248689762296293451342133187169811836744514722717583657676885041686813861130360791708270714047800728153137564404896153160127563002994864528187721401206929309860425977616990391533416464411892856155032797304165916530453656912646206348689290619452208641348007559014749701173157104331444226079385960395504166292332851827787814575476851669472552141870619796765709253967332751131755892015753768319618229775659507675819389150133856018047963238939589673796782021958367679023350025653322441152278440401144987766036912048130285662370163985241327989746468480965377685608978342786513349412066545276480001160218575334671168699101391267571507221320344787875778402745259477627640432264898865992970940350868035793282370976684590689006563996797369491692085706951785307523883941589015660758939518108627240019144435471786327605473683270560285561887731944161177454711645870791354378504175622743251727645121396959898936818306901500724670828496755852561769694703101343844862508095183573056660259202579989917003806882575595358195502791757230078690620687422178647460436616706149001328391953953520669034099166265194474337514913598804634446750496509128508483215700499531067442062221606303807990686559445306010043337233792852197451803612727857644033666459229924667450627029427464517816757943898795153316308325857654211164885792513748734213450199915498673210170815085089570600411166882087359923965784386332633160877698751661219598672227383812038601058274940827312328804472257499871821250219235899475608905398988778900443342415225357450082951361880303120229474252784007097488951882945950652646814249920137759189131601145846174544151502048172097484443710773326673610749939339854710217027662746105807893698604304859,-1724444204929843297091018657412621929564829662357685359934712825770562974251710730797202860672897094044793040675215153005332683236966208168155167056785652810755396438828139009234365401451611129268628166575603244820349732603668806590117470343729345758327834476519779095840994007947472569597542694862298577351460816081426466092578004387649026269430703653328374464588757603652111009358387498153957045301697544969701446467622541118705345101345723840694550481740330910644696287624483408527506789483691990242585290223825107391987536695416034281521902774818219482429525946269265440664827896666829027262691143735520598186897684494490333574579064365716881484723778083124122240103818536623401592387221643391638949632039439609711322341474904637766403264518130131129237235643105670845313579389639587042226376529674460746904314068281965758008706880918187065077922865111926985942459952916135506757858147887540486664111612330825238831744143091964667125530099525012611677137356872259351749368507923006446331103369964543478186431955943593384245598184981835166162650400184328965024899293578966233343419071009074256549043404311250335173862407094188554520082013501958203088659591046903396797877657727590554052775462393318294381453368271397015690504456598343820140208820409898101098826579767967196656506867992395569742252820022083697758765575147844937467108448604513010320984512584936275870324907914212449443199572144350267937497780797177287286170075175129812164907015074205513041706666782687362254769235027997578601024093804667041190249154129296158640828330200914220187990387010361111780773434197564891254062578845161042161344292648080246848951822256548583935905346153943793129368151098039064938386025888706445325253861117700798080103415919310060590515065480476056651287969246968071940807076006948658957886119732948145995850204382077422119118095354061329619738852432980584691527702192890991499303625213750841687558011703140562343036147993801306065108269661381612498644171027558683858169929902125801875430834832232277366902508487980502393966241996468228620692844175312083238351481494951768357336863345253472361078050744994287997643294793556823997049665462304040624575232267394202845022367563040470005859416700197739164843236511821278861161300916010437860300854663165661848835889157030716519795021456160485674833512418145715534316530158353328535583558520964545026159600756157148999245198063537375884250433087315504434970940324193519159969923465010756921635546529763916515078035349067079501940724557971962612378430669641482470300800361011782168274039561983139733787799907236954211079610119400724949285356541376782971389636245602900491553066652644082885308093025170057919976197231601329528613341438628270652647966193324404595282350022613391794975040380260842575532564144187162390011899960534852793036320558686300760882484851845970102986434540933380565511192800680286172654413082856273783079886050775877108194666154433106802384232923482474990342768515924436862773916663220892069865241092045663465454617300540097213115804912293750726157285445741182794220604222515884631153784974670360469328401607624377872200351695315709154252610867585876971256565789659535090630276295278806619180733154377845974921277753719338686963157026082968920521343297803275638110392727144899036372732967809742174463422792486840551413011989549370647780502954725302208828265119898198055137402947119268554725728394319508961870410070931892148177893816053587456429905921531606589722712481586930186783472108676945036524148570033634257234230933695939837337420434675278243702662158379587900615237464628658783771244943947754546108734662108199432018928932904567542756692842801811976546248186756906066919160381207449662035227323796524808168120268302774585342647684590973568874847660212632359235975920852455598519960065402672624905456704088004705810549595258250044424259306668055323027525045314999241449415619758475722953450022063436750838683253127121492901322891619159745955171552196246237382482648049625356793623311139727884781666560497717475512270356618542850834417669979308736104193339369158292995671957337423240659193820441600538619360060243312302260955868744359498163739349872977244245594634310518933249952309276691423943237687231825426843611398591127568961849490883399647566019879476889794721664469807619227298785961143054646444106893906871570176691851592997509221989849935456250213313988106453035023738475293954811413847054576389714693006752903693102556807384442953896590033637397167339901398008241890021542821797330202344065742489960437706242083548812789814962230042585254822098862149003874059238576639061232968988564239014825486204655025226084548901092669696654739523715092408674129165030341325620913544705827285517617900658512919104625871023788767789507316761635409745707366675533167791137210974051870514362876899156055322553940335182840106198691932928025458259858457336886885359535864816486824195447524443830950648421871535774680474556120212633349128756015266399907074475015460264737732644086235242688242122537403187500297450419088838436272680310394321633651175822736190317434216887382138901538120856134794077606019490691006507734237758390291509599375188290044144008650155289813492472932148837585891668856536651412445788027232796851819062094672039870938721142676222352672500612814230928687178478581031407494277047151522793435608074952326470361644718073759188208862633042786789891669259894328148997160334393936358725523665701142991768155963137564289844896694798486908882748541325732753533154401345415066281122079460979523391536812051753356701518024225414132758468187258489919710275093324974781209731429469565108376999216650167686263583031674168132019295692235316464696603314623304637570970000862334647013236933310986883126084300007055034610211303014907228627412148360186818134407671408346514900989814872873947039536030680955291848358228137117122045953543557686926920929774405851362469258277126526235384251777826096957817138768884631012289669792897732945925441332267173912223085891319699188286219355920488925169947464563172730458758060226848723091543478132979387046167179632109836737193318881363259353240939642887580525050557030058368917797962586478721210943554510113696713668277234238066589907286464201410569342312003173565889452085319599480200449023407536722202085041090655538302210414030452952911848541762899165340182711611921045069865770051960971876675981619283835798411500117309360699037251755917642691922000763322765653181689407524429619180659169223478307663848876000703353571057428778811931986562725731711928795161432576593708486986146627144109064905481953845940801309635231159675701576420637992174350965356547851869080114080328004972000798698153533418362324816729029290374929222866295102027709866179736291080537545247795876774029423438199661328873922652111049945404703540618020282885603423082920283025067639198966980525323411159936971975270631723788606668971770002118695352359283151054715139841707040364701697577703863231,2730381450882489185100460640203134230389185274557315066184942980675527467750598277585257376360400340137506592458614217479741143323963326011178877345643718980200660104756369306582363745264967740046303744699311774149176627591546849169789535997539272362333922246307443621737572818217376489108476996798909257934594062286050219160563835322077440539686679341592380852550413487681242451800662397765542268950132850417958382781562054594041338327788927399318999058523741148129563855661356658576144940824149840891031675465853924926637169567940842915296484037873708693773331941534659139135880013955576457406534752819859163294767000817223101927323840816107592158572244915165139704720997286293511760007552767652256394585495809878050508438718105685817522592529469668494249963574751151384068566640621632665509292745474353666156510327695708359365238434223234310280544186798983215365264692939001007290327471203152078282676014297851402230731239602978724319973946618636777122860961537817496072621717320367116848769071834084928086683490516609989201947531234670616440437723797203831382819807065411099023367625485695122959269874102711435928714184626129876573850627405040827332599055888450956051970349156252898097637491959306764898073788569694434081864714201899857054248732276041125143788552182738458144806675796384865825340953736962081100085599687964853347420705534683068818963512588841486602674238126407068868090927398049133206520309444734600606967447502569562291230147718592959249389760362920179841450696509111885347529322684588083649963830377426973511163591451162391686121049382016884199289744314873713294027310716113774899378330914922797348147474723302434806610793364307978193977038561624241180627807696678816188952827564654679308833241162843599516273469588893820818582153637213669194320580027838879885344835024796400903308255958593067729401115368387982721155935580581817798015529692490124022674042672479686780038364329483572539003957929380037310707717333944294760819122905354980974044709394405257718116477136029382498970438658558925992761263714435710864639414426596632193369424117326380576749220777270898615682606534727455457653369186517999711981352169243160691331732908577297438528629818890432332866957090658125689433508970198540080307646706969304863372042472624012400424025176576852274488065021387038986765746479493919155181528036930789821028064383624609909250683504177582197285779764042645176139471181006315929751461477549016770589400914144352831394944200815469272226179576502040841437940176922668396605544639970574302195037465773508307798828129038908054581382520532717563531165189657046012374359389300104915497293716557447362914318530719836030596538996876923915065103811312473348642213158296456845434241815603532210618328013641272119222832348478347696562177301498566219460688289052002764216518043377746331438491952375128779193059537508925615657636783309996760368978339883479160092157623328228104739805957357841145448575824670234643259339250852746547091750848090156949394358777526962833269182790228447989096342813519580804949624523518677899069819571006808817750040547037133274456647600517958865403257663640041692349337667416028058223162034899634007992958373631519939265607405703131145614423522666392152352988654860365502050280852155143187671155177003921719211211559127101158198896612860128484311692339446575015527123974220693292971196126648117938975332538030445991589563293447803634699712599077589091416508934054271984487404312853595760706015433676066550153342592294001512453388539588522571169458014189231694383243313013969019663140499355202281608055346100097279265440731162390104845684425765518588382688948202100387447287814508696508255340557056241138855793421226481118057047230303017894417376439061065836069205785844173787474094395545018166147032906798935188102874732910898169734749470497955337373065013266358669512899749854639521605265136944140196916533313219904341202907272120096296846996759990157150167321541962477522216595125128230431229380216797134234517300607875868418630518097497947445904197454578396097481458707111284810736539325290185826113321568088529988409344030385876827747365057409116760141452249124842043657730999271852408126377643832568443971381672420389489489462446393339766377521631764311498832673572840624802253002942266491318675224656215564541117493004439942459114017385988382107245839809029383930458478905799721555266306594435213732021705875402471274528348089598368338179849806134426788323031254256624742676392339858644224672768476288814511550921969388945930430644685886492634779186964193631486428749112731935450853932352410431756235783108567513947530651907630393348728799879122927536451344450476165457897435094287084109047418685454819457862480441774620810947002644803467623250056927835943591620478682232300360395306171698771682320707491572129388464318395985767578825844883547848977611339351671309474320931605628595243576969802052396193547719829878498191563333181904990939820371398165255483410419687019027652904407127616432029068687107506566290452110879049295547860009023095831701624322878566874733842304412547055537059640645966432803670337448103493429979518603973062435704154975356558796471735915022024007915161333435062766417537778356865775125133688601471562120261461059663333021146998827291600406990584872117784100231135002512345877112986572408314323036210991340898399437560105239636140746682659878102825927821066163253222389018780348067712793969265359985186045444494038404379787914608756028943567980583095379314582446224336667406535627523906961448087785857224378112932330750238373638884786187195859538453995098130283813634258279552559244133552368370922941367454883586243690656842313230231295079404414941470893998587137868694793878008737209345268856560659556169547115694774175249822852992762318897642217868032041923234633673607828718663849245669710660923433363920612411620114379029717957448987646017199151583513028303469385440632732245103935287299058957080901390684547041203293578523224122982600530558001702404001981018497800163859244901343821144609236221256022980863538730281104871517737826808604354213135794511413812165003544675636263846494751707000534194708789710664040082007614505840949532836918906705669974612438232872103790554466042275471504082072104990780960113507925968863618085697292953010843688441764979418798258013430412185270494669943882960558318338477901963929371628962021015629315459414408358117126766107337028970165633014470274997479366337939377496018495930478266582896536676830654499093659480369595207052445055982024230620639725884605594889214171766926868544392710328293924254348899737970403739229242906882248144921068061632165027037193292142454607389181527798901813638316764144076835968479585208100980342772863230142506048239043757976475374426292364510443040034954028391107213290647592286247564630265954512277172206870518792887678832912969171528216440340360667019257895771457638833117831528064125676883512783795874371359656428398427344499840894506,-862221641453419938260976003355746416193087470784863723476603829888671697386936248569539543344775587824910543426290840665382440305485218655901582125605596242937691787244702203033697425027930738451876456217189358023449424220657117103405157734665359659029613158760431325672875571190967751085732576596131409140494551923362079964188809977638859538942744886545460523941021127179268634750171046716341424106346779243177510423822231850190750910043720637949583345335587549572924926076157611899722192535870456022298981940497932678558619044091894341728618963233295571942467320951022222409037642836227413957120597739805479757545625542362625838373738833855103551178270153386526665155096041028145872997691419899852087800649173000163519306309687385230091200523455317255854420588874073660038194724126898358715203718227310834263712647253847984377421094711780341777956333712413007369199399597376787970818906301735117505675633006412230623814681586810759059617207516734231224535502913054078054370528500793211052773449243958613470817898874950381140475327057306606165365128422648819275615736350805092189408702887078029821515447592620521531490529826927889848933563111991599466339122249336391398421475843373846220958814014732322091734880755264615614391521135475447702487365561311345783637723240054802114950842922278002582617865618319914441835034294435546825205659974607636659448830805974025911267322891625654549050036958754145407160502522506949632289392295409090978468111208661359819162717763495558630155907654273701777739298786826073074546153817973777449834630426896379477024512792383283844333266939622442173987137469304632753138155781898958007223701568143339775711844505710974309637255372108412262061798417286402649186878232412064133897806877088058443999079076826072688198933283394759167665470995603613698730320472227290858581668318556664792510344398543730367702119861732898308491240317702533377230148871703237938803022150204649325394728522540173635750855458033389073917448979016267911317562651123456848311525910820825367238018393965001587210754804374452880297572875166566589988434988711158034339760864918847032410324459128906940654673943425549314050754298717523572003776269082398935907735634278404838297980617083058861769258978991842557618095510128507483828694322102523670477310544493418788001144079030999056465477744815533409974760097074885263004513729375873730634745723825778247230509842575458156986632698770713499678060188041547812173503613236435576193810118137448195196579558137664467746715890365061174912195463788109114232574591008672344035814437531416742524203651810603806101740633536680169201514374586832760279633253073759259959711677564144846001632406351069933259251641545751136233896452977941406165070115656504041333142676561739829445709089805652568185479972829911167828207473066887080009044368038908631946898606097588204910499977245845515019486567948913298680800757118193005017875093505119621360477361423148876298320323016475633487580439292928860719023328454075184266945383859745770596895680367676633246577267692898626791730513546601758140081998691863796510003555243193025790819571120916608631970204848422153584710371227825283645622267587077786750421562836199136350604124425238336158082607362981104449376083276040305804068808352505763167288064717568472595152539162429688452673987687192764631336001900311945759554353253250422091913636712762062711673758417850004852307531165779509105354328409769689967356355478412565344203920500303023257187571463957576166059972289347281880919516830310130376094303709965189572500005451126085671081880472276056091171114216227217124161695910153924683729829508386128805144385683293575181039763491422706126218266760228962114167288068682356887096801053675507320199622444000584832330213285424291321228505618172437721397927633649511510646712443787226149153298647250640870363412385026611615076739565626090131784790119624533046709964831611078149993810805302761352018496548657610176781021101539514131882312799069904406980641269158674027499028994010554394510237369571880606185935790382177155179911214266178357777861809661103742751212194249080371662111838255507847735903641635957716357379671164797904475709151431616221637493622107516460811509326253963407097841994252639742908644518658648298429818849673296627632320798535526261927332775626585578300853600028817747126160429873315395480888685896231446222938941864450169201280397359207967107436590019832967222223341565683243970522622092854590870426495944827294220954460174878877922340806813995915736653342521634354607906313894341732410801790489105861951084432561799473575624894609708954803027058666671784364668730540561594621838876069157359155006131767830482442696612497429948554923700523871553740933232761397674692877126453641954042689792785076971308170071166742421763897156829868107609106307979214704909598237621847536627951679343000408904369858280314955900559310442046896275209436518831901810180587564313917559046875700391343521073665094249248645563237089801971672689331137638372053155009536900987232002088983159262252915608601271997912440519697182956711212342059185967175157142119984880746083749276429797339020472525884256423787666827381371810308414529477117737483112216859089400100059471960387970318846734119129735307217709564580825696864411787356919789267667020891756647121317751569623135605250653436902008926319386349977498663960687382329984704037162733701114448473986469666548196345372337058195599656878866255633135194598263245864941951324480729829717855891221962774185277219597523128565111576420916946159202010162735357753985847282710581314487488097386653888380343091870952572737059237263132923952523020201673324155167635701729824856943317201972406059222170978647983205468326925064922071167416430581486973803433934486252443786295366497018954678602364698457613118051305426683161554323714421950595528494771697445068427690630104145456594850771435600866932729149021012418278259618976110981857131270369369733230127305938304906019474392339360802364153379306563471044190593917998252969909605792225431529085192520205987664900125363870621676398248878977827039680154371061055080834324285472327334683057402941063932132559607998857578691413873641599741698173151446787482338536827008536483435967053825718246353277858424932153584066061718639995212264148191795273813681263371542867304116307319585919636023096857679754390862595023099787349996875564111962065650611544728531473721722733181685943098546758279130946899650037229223759669789509366908487890498624807483572952621908935096642232567562568831596955383244436927065576210434064857670361513188143574787966740307526131319950104841295518370272298535848148437480830290745495291486617548003524223745794065763292828987102990894784991616163714314953827006650709994159753891632198788133454922807548109045706032579814775619826551902869537403339819004748213400323485209654951386639778453087245942549282369003145598671884294691568360922198586030724701190161748864428801281141286358205,3161499298715141000340034075645756090308870096164710668505971454465468224812066020079726408562705545554889104173443306889293899207080815908975793030844889260493312685962594112162074663994622515306571242941577139131335106386051144916991261845149899595553677227378104995912784667825578219823963730737952932460198671532940000475527313605822551474567312039691411354352386442599572016897854712054661582536079105012867705114433438339002019330904952853355076471032678257726951673780958112792298086367021365176110755329985670197802258670383025017866323050915389510469262540811726933685059740513827759883559420555029955126582645563903012396369266806985803619210996442566484009222315459677592209965757069753900473321778994128750332569590094230203974337914254226093027324972570881210866134343004177728816984271028084708403643395176832447135895678839615555244180570628752502290789541527354490954743769544023424033837667537984546288997408460047894848997690247625740056275456189156998335341735875558414510680969566263147244371263330568006880033087678060521860677791693424136397914709328593128816402069657267542330950139559629192798424563277619474668494458812717736969140317274417044666016290943456826606337015715721147604901139958109606774696479045104251604859748554489660542656929361291336150291852970189270447445930791155562283852630384932857574060703854369100651440823480454630662278903540680342511887891976420335417449782299096678615652817573242250026437069764015339450126034563691047472077433465684896251967296964225123606129790717353206700942549058288025411577311092894049112039572362832485125863931222627953076394295247329799854122539260225702111464990128114016178930326340605958074581658396811829195103655675337810155757043185447103894460350162756154808719360901937779076676424828594851514220475905966823405218905514556437700130542019912109027198304108169740664857214316294602370832265011236122438431067653296323318909249781601824487529573206136043987614424999218485801139777017197873090622151364748324980855966974118084120304617139925744072260308537170074496288341211016134835012244695215058810879572165223651816639323095431055764159415599725873885154592785903405538696179634710056481755951082063792738028786078030043156434385498414077574404071690896803627925143812643423241253283189447408263372474818178722065764683764981135959076078793581301044700397838427090585981197780071665152312309765951214969686418910136210074427267331990183793677835079770573102873103578267162569618741127312874751782243629518218915697026102398235663245845469457022513404095563489827755660756422240319022574693367228742478232155945179676000195591920288961265982912596693865140017925599244829237618318218153633154189012907046733391525779826746249547612388008096148721432354609015343782579950440563736845785064796200555485232540008682160599923143551434407810540046541971606763972341805703953561491178474732945091906418919412976624724934265548127074362420603852685102119542046687436698758582699925418999604764186910956344265624961326530799736093329137404867659302515121476725640378350283432486749839780134982211598711840149326858940315366848486688573091886154234696094439205021060844960670889112545908904190857182397907035355486013126175288837035553124469384894547961234715736182812042752564959694431577166374258387356258050925534798666604382094415674888250406864788928112422014132719096763342382346045481329427270986336466290208177283450636615962069432437170212941867559344229589082141152913691423666945822256816966929929239119388607292142308273477789902995655149625489498452691369073957891344929124309591090672231738490980090401648044572389270323066036055981368169477613511974002477171672567978124850490601506322370637228736532051062352906475660798962779314706484496994101370272639016182546159522140289794829436463916989858720449544503509892002441546638044891258492741348907938398675447032988677223459562741539155728813078387407496091651559790976822264334918858698170154364171131547933514188563471015908817225950641820162730100717615090299612241418211034525832344729942931699776000624543982892460957750594908090029470623099938673512480900582597958091567299001949732362108316344128971052359258100836718388769360914596391412516715154881061842472927439034708824527285507874529907437748015908037516036717796335014679619749472550985838824986370694222082083689192230997900576214408207714740763366191105345400134208940800197795579196585118832532738181663890037990299697554206706957798180826234344278332937955591357274381351547172084707498853297693920185849189956692589143236867256033076424213605605539748093152483230450013038126055399877694275805283856524215132577633449608015928666160370094878687612425044514951231624806098057859988460136316513003828420904622106349585785458238867460871032689130088014863967124099015274093749609035168504769409451343908456332002453056701513405926386460515199485066527158059937472760403399000670641553883613534600715888848583011786271446534490107671113991203644002783224508181496525981218063833390123473362777116529049085405717188480895162559130902141105283584340377051795220157932494264340092939446522785468201052861221295066406117413994607347894755518872935496058535208658607526236577242183567119117099453899280166237844619059891694288038540542910164722478300527904804952397085397914746912574762842780531278559796860356075491163223110933072515327124080085390171214461974203382828750906727442737627367663558689350082898388210615999748736647853219306201298557218547896725425150693646803084773449709876331578073466752489031691342064705856624839378578497462062940735808595211398769150043891179990593475052688690052509441927194312095270904642089322725596427655684202424391620605271196822832979370977375279115147222040012934192831135166608138874559450219139565752850291752393903835408891301093814107469598022010603245834000417731269568555598380446209383964944670847079592197756463898965670543088368397235240602947936987002484341694365032970439539238259249616516786972947180678055973044659417489969997142135133087224098263300431925241056558330133133072426093823728773456381404501430070156245079821563266829325815685651050089084831797206938071564207463199267303997027003862341183221229470054913188469285532221404230108120609729844590534165512069496476333960217178834279638505478940046294370196259028340837851104030489132546322460301881616336961660888947168269653312218596267947954170718554257538264016822675026378042301261029166501180124955203970755715335928732826460523895157013227069186917916606411535873181472036946690763830475338844136830180982942786856223698217271995445566588502373871728063710513363665152409363458761811987505149164002134537130597525589132095065527824442146993065582917928458423374308566863030228733292946091364423548960397005065523200963545873931449048249938919464168221866149945952429338788229783855127500481163110703143375098843693704929846377515210874607576,-1005923322118145380120247323452222905658309698881850569133921995390036888890947755412014409376762509396382433457452039449597125340568797887964717372892865789779472524420062246402633001234898611930237522699611551750960698386270121045878116350075345877604956251688687086359110157926247909621650005285113577026813562996863391800006874591064305180166891102759387223282254398674819879037678099887466271086407785081781787235909273733119836407232585233990056198948226344540492033723308424466880641845621331212237440185220514642844531965580154914767364967732263066114281197688991184762702444559589202474585963974384713982734954071611780766666352271180986464909537774280977884084884703211593605680847431110433189538456053451351752376151724497229781502641881826259127464779372947078680626283473105683990597410420173719139108413094041059408898292928288368803769869143372062925464912276050236059908545177305613056366488967182354015085644151378328409390512295228769666757816156045371333829451508162533530588872580459514988196797121846352402377154006250850541584410607101744171969148110084621998066487993991031630072657639822178212482364096491053526634607036569699958330301116683227298576052569248134335887617185004578967542540832270091059060745618992851026865230758141611308799514458486752426494546715315839175910988205176517229641798405779745615672293816716241495079733863109929413858717429315769952485079487626677646243370322769502880197547817181626519771605783493384774463569878530278270123138898060112525776080340194108206037227154007701494375712407156144451049000900925109829628681524147308051150948937390252602007454697137584894029160275288551402258412493849306378547368833404630047861765900059909946244025109134447050958928288144170442403634829710147248016402836379253261230901952336478248774077186155513135759319017141107916877855851501258521670308241467514667488142508214214835128654030390789694328112750912425842585259255224175386069967368639790927597816428709519749019669214413344691252373342903952081901123957944197676180048206762557991658109214091254861266631524498638466170685000764482721919269951402257618840371681940713457193051948066583899238714202791284981715129823322539195680683457285055340215807771434333380748450077495727383771477276269533606761075475966942757899837253435150573228562175938104772904454158299096776783794995986179248788047867266362389806983525180367830240903396139090004991389039903995109604667415931802082624220197737139839074896449222695503339417225481206853094255386806369127001545816452700125640674778766953484536559833342330478965632651144851544072760634057047496505886785902290970021085699422579875842010794644371701530625058319550991324497263227521314083485634913217388645150415941043967437276862810772711981860580240293606862995706239544368756994530663644431095024910595447113874673309946588639576976948345408817997580114769698293319772035885894498994136222060900555621290760822208910739886295279146457241704392024835875508406295474718618550396827747710505285490844794372991983699188255831304971081572541357404151998089163808144566109285455143059621742268532023519121085683932120184762628881577624396857832131044297416506976213170865361117719185994096339433904885272873921784329564523349569252086757711010305510450024230113453045771076848017206717065592155617172591946569290672427807701935180649339723587389239068946243834399156766522946311455654232008823138454058143571568978303301067633581130826392425159258074639037075047306128574388510454468533302708208674386670850168664365996768355173296343181754553141908820382625245696276035477931374218746722416009795074701225652219939667689003220993740717016734757402319995577509104974157244779619384498325444173504404496943782894676534126348074277265443322967927410850588034764780109713641311952584257658875232539791904273898212627748957543498545420647418603042135666273456073701407659104655431755434756346619859749970708040299019397091901004747409710934804105406782818528879452757545983737043438956990391739734044435075621078577280326714737993312490964668440677331915216030333853809619657614953973680018377510830986469999765203296558518890464683783005232379609278568551322481399653025527060931955575942824795242468280022376623905109450431300430411894362005180235643685874671863830392220488429694825501268455518161543672405995328021706737139612764873424248344301293755115458945408372379281828593974909103767933325392914570328116922534911748600106421619239510381521610702758813679508354098121998299665552500962173034356243266312679839069263339177475897402014857297598294375808567532220430653657126751876387503033862702736397326102603210257070388753416839480836259929596126200595693977816210561515600689525199871412742214344663968523565411910384449263994876092892678246525699698644045890161958036952091961597135919744338690688872177954014416077216100328566955654181440485098522434806289370458218179142045548240987652721401830415037822718833335921523064775173472971304791828931197787675917190439745276250592738611889551016846502007792211449894251973652670135070416551968587341874007462114808603213392701310416248126055769397968161592652752950851759276816014099712272576661775788858441284379176572949834046777776060747924078570817759107580835177873887680293151046329456596534515217089433566017603407883415664494575501346575185779296155775843689547553203896593970156456084610871701448709504551290387614065858079011259706075936559694575330528206033293988896403059759240468565924305332524074253451033656779542057143706301214740456393628710893660183130296682857545451539822878868108644221149096175927165201276752098935660997405661269316079867601512506793815586800921108472661307744175945866620420941780928839408711619327865912684613917372066037765029410254941296878519449341609483725613631283972754826468355035330348544214328457366057305143202846270690569622159054204658534618474796482037187451377987218879703693777890086191861962384891557152393614712894935328767942565873186693636969721154545115286393955650494186076595344747014508720382502372568130406579081209765088932801845480401290396748035572731904862771755986985144161565010351775691912920454906599222539664651165241627923005559725931482799067774094698626328226929578377725882548481438725299496019102766877229920021467421319097213893870156736633502791264474525534541689583303693753259836405010044914575957906728632129142565824484749910382519657296673664855775840553618389567772252344439354083265805643138907027909244306653257994511359889518036929647207320013230422504602878112496940021808949845600843829963284404030898178206617530161536079555217493973990112335639944222332469221962174966521550668387045405750998097002951583756258265446803853802040100766635621571199173812122393398751531160920162864201017446265814850776450571436255454541489191892155223911795443585161128263538157266827533489825162128202615965141309490804234668862823726456337423808,1820252292862522781397606701857240339681339948502472342115380702724380999572264863654226624205955426081040210887945316189658197027351147255637896206197893516372776348070334612935937887316282542612633157394253105245378595121622942745579560559114397160894689589053417999269707623369399527794453676304443388723584392344405833490475707502612443670497708495811158347169360274455240802225347863936460909697096109856760088064508914871588025503885684533610110032261526685198149543702067425492312778489504367988345577976234031884687611672199646810374239296549723033426894223604038605542831955883106509111372526288404133085591533639510201934582460276236523310880513520329724345231378821162717753629780648974570800420226916548062116470162911026798217360826405740990631545714157025722189586548608100200589655033004991279783832473167598929653548480361893519302495175118399202613590182714338757000595796232632386932106983516134003468343296360032820762791596714252989550725762876468453711117115139037665083913939845942322961398008960142959760006458871830047843363417289313666708400316256081243851633274115811032444448174479774660934700548071321959413333276912904756694998375159140911116930340567390459218749019480924481644954831441989432539833249356607471132315203174286556296973076267235876996194885772572405409351381197166896853287869595435291923494941384749482330752109124298123534842384203374891314976461339487545232423780204542433508532636832504211894636841808144707822550440516486064801467445480892256963694722571646909133638902168242880078287867373504684744463172611591757963757787286378018781112408535140681658137112007289458939922121622651113187851910987085560102771683783321667542331745415110455154193118522337951783921393400761019795848704036089038451015931719741118705807424761420575687977174160443528850628842105161167046309460369253316803096783914021863420458973617025454179428917815869596240877586805497364945168717516697502330083754136711143382491839893625752174293659554535988595232546160630100050886955706912179689106225995638293543307847940366158426198375494549554960505143554116931114698630007135349379524933483772458678353025082563637116997289318469767878955074748545303938740865950275568940850666548127817405048172624004718015824932504637850663925594643332103337478683948016802206123175394155368582925951595493161296062557508469409493762905724877847639246883694823303811833571676200439366340817035562646168990421300869120200808132905012523837431119664273492466371743435403221953858543616500589562484103047585576260499472781802031823957059059452657487077756614794668598597514946030550043825152711426513833752663063198603720148317046795673547288657869271545149597371303132336921631686809912939309374068413935713120154906805560818734399562501124360681866748607915900454828569099234332720980487269587872766040145481037862976905899626062277480913213052665389127557742751310065367530218652955012165534800168447263259173905288603855326405842386143616862303520797423115665372766751257648953651318069455693660591514459127675674563861423755263789224514497305923243607906826229492200458204132777415511185509196952044811914660945544809921376613802157429336272421231914581255688917640707479765103450516072328298063153914623343322105406602515217487167483589895586214962822396152318841551071549045918209411112626150533856610035959409543092034872515555806614288331974195441459465755815388009881205967242751987942292777574471368644469092410364234368498636873607381177203031289623136812846434866391579256709511676697810658751551411161954498092810371833853977372974400436401846026114526066290817222607496311836807097198558964039586850782405068325239492838060886349759134231876086696491071335734827054177864237875145288984083194510210604530461542835605936849190831360642215888555380590574123257176852072690001241995390007650586922324035809967877838731254023919843606016409222416692093913355112170967818429741454398160489711644723671328229450861387504614915197523151933499377079227221003314928973580956622829654920417444502459349303103741413037331430258547106341264472468220594651489878796081974517905894996073423565836431068739307590008505943312561582421210962407714209258705392566193567947973951954808500955792022590522909626844689000979099083454602027412513127969513740916159853017399284127847490813732715936308646502255992867123835933328761841611090414380721353770429696366661186300821372011360494825864499067459152022845277735105995938536946014088940494786216243757784226687882080655178027097819762866535058136575762703609229446840913681550857121449345826093252720598847378051919151899220891292178906926976695755648175111344306229745838542655552244672777627418156956561370576607618106110116790514485764551756251401913008991298213492926137606955183105115506758457675539735513510954156734891997784287012752759897294905678889801794561314413672303494246173233004316479506475095397145492785340043188809403652487608745955834746849254407390339141625502825543408261191059063833437171731094631569365004911958935952931807320693474038195499473297671103403598383981852637978704613513411395664011538655611720748667352022993273398124148197300830115376297697923113380925907221269096757454903408688958885070310552466057246817031587009538261544340349967695979854983429882740993817701315056004305086115144663433551133541803877332664883158385672122496947991805036890438746300804742391833406976458715786523865305184301196698742481068600651517066401095809268501502241157576059529738016573574197189032880317018350859089880010783307141724924669920328362910364910828735784239108955952862793852040776791969050301553158661569090711607880423586716376007869482797774084520831178187914420706823582469707987581219113394484819982761316432237430238575998714269994075359675531725401310016899253752711675476738285872214932072751802114614235759625084254747544067496560537705543515780978729725332399724690414069143344290513408662727409653935587240210722868419813519258188256703713301064135121396537343272532119465817244918464642515666720427463941769355900721943803272731384323005949588702694410044283357853010205023166294020307269858647641494325730943841700096357277357824026586131470724154363660284068819418760782861559076027537917041808740571751349981873035443693697567948915194071224197036387148759051475347401763680353434292371872286175451373821217069206338985548688762700703683980833662441384624375908201186794056349864862467254900339792833528846272040821010962067363865626559477616326228763509265046031691881363752357257382907355941297901124572625538813357963175780588867169073047930719569284664457483401232284254697770452198557041264154367954079803418187309014842916592255394404044007445740179607872563512653432046773432508549442933216860258061215103003019350702591966301003976077448451958893487632818804325655201573791909034523197515048893726730930124244271271074350853195213464813798588671817574247013375233139,47903744138394803984784173379721808680782260043675016979408732661444195621028499228246811771431412643740995978407971412044891036864177156640769063360468974550880643473616207362549595848776013114443216018371060416146218023142247109927478533070205934921662875638112632901265045609217127359484620607039272390787323475799226407664975673316540821900014064200813445380211680177677526533263808594065833658117579866496028642999841988431770026083843714952419461795309144388610719522241204055378760177321919058326522709459173027464245310813531928486446440971888543952944222064218591200889580043261361724916267066803627648521934474308670951364608210994467100774206286419079775386772126203860721764411830235635074684472075723070618512126381032793226227552262960379166355932555460935266964428590556867588820395171921300777869581465670075505443977553095875454191242205732839062637690173943918852677817154221903769114268214426408071486038783748528631652127655844921850689957491998111829891343483453251032387610423807598975685091387585316992842284728746414250477546318120665555057279133304097651480445045615379717619991870490262498878306947323955545752504840345241442395750825184354756167613132091352071616303048962001924249564559077040402668239553074373667329109527699475769279983636919441020398158771591076765614554952619807878811226887658206136656235259454300287715228418875370250365374976506802700926258064016991662021263284359748203149033305709578980633054939722736462279921770171820445741488629934557018375632615341269416473778639397295454966578338796840856685968317437986953009442955634370083895772872093067725118150276205004899524388919354262754334820772404874862801084758569133906798506185306628737951647504213512883728130485217082983365126405526535908771500927198799923531794367668022945801175506567051358014191336127741130112530095943575436765503459734330396707548074851984926202946282850713632822792983535116027203926459165227288473992218733038366377304482461545661449339295647820149076786631085205146679410359634666209076696118875339939674467901986065901506452443044445889239884653547317791349780062090343932410781368115897577273812301352292741576230416313978713492625939309384457270368143215805829496507825198261986309874719574101550443252231336117265804446230777290133474709543361531843428826353490218369380794811478851897249068255237686360117893482426024652017267639632190444367679438124024870209520235364762784083813230616053640091210413416010051537353007548491637225772155824645246259143518787859991586672532395266128139427682347987062056464571289369223415474344054597883512039116313790185183048509968568687133737766139861741718927718021838062775455274748260679793771526110303532329019043679180547192818954840008401536111372542814314359547643714216634638273998213794763296799714332983488565505581387798775285456277413522430803293243547222140484273603979970833739087120896449509052314714700490499157680719877269526447568874678356667341322102869157229937011821726721376953705153056367680946060464731715704378281472793521108795870558239513982778764222433076236889469159894516485110645902031853855893990014460576915534963937468745451059858846606911680031043947837938208404696833692943467433898858947573821374538242564240645536294082636858550245682268798586114248811576177421380073921329601695379911338023899761111647725493965723059651986511595427788014955409375202465675937876556705056784285806787026465740146107849256330194918953778690877714022733153447090437410750948494506840984244833381036495748182152876307146333418478961342884342667250171000353358753776192532718806530822153595175681576945802728631367130576058852304349153680307354531889003319487256148619605713864103280571738919947807869341423496488481449465615733427755734668210428656300986968086985225348281337704926888691344024605990187018868137489218067255479340142568366200995252033518892801894317897567614828477333442349604620355082180653928870556694384741800612294050784546036718277588601367553809887634830273690372983618044286539785818621099315927974480600937974957501460427740013608773897889501167032741041103464026041109382194685714645644786480428695600395283235514046624273793835209789030006236060940635393455546562841356577720007106408675090652160689014218454205297063475636631748953797400523782654816763271940539748104708820610929377194404885123641533998557745279931803847393409265262731327416988203434221262961429560577383827358471704727751715697306767155165663305040389244146340361946933447944884365845721283589174046141701728918600866382225049257608912924735540435005017928833588668585583869388326344283539386664984629325751616214299591757456199556161827220264790547046834782178385936016456082625686555734667198946886410233563675372199610057267254220602556458997536969673786427029630633744629620764177030959967845314198961183929959791191563259502197075410903035904788035308222530441987725516734869086016049894944237568764022513009859072953862564310740498435125960434150535497080391856951318251131777792367160750131403100860621334539091035935960766401180482389755558544430621608815939398834569324596271370945658272622510220446387700657990516846663873113221371886620849524181371853614049272844321956817951456817136689693309087448239845400278529528673991361239425044070125004400933826046318227659234151059491435595016287820131500958959529774275721299682170640794183530088930372987590220697916264248102006025588473164687013142783407847578739047713873340892150678583653070773133379537010859005745704365576526578717332519537384976571758353385718809528373051861188551516364467980941163873827919314192701332705407009493215325396266733835063950654731598611059897982904770080693005457005015526338296051074042875539462294740117655528660538962010439191988668209193782014112520037237134284311660070515982484810579263777539107022425091618003429447749863954064778381719208089451376945919154007745847042015197645632225777732339600214227982996039434101355304994577448696740470635739852409205979791760221805538887115090049960461935107386820863946920950591660302514954252253895367039445356970993935547257629610623178977856168651614141209870442108389844157420477180119210557539493575287781754570817531743753333519472539173640144219445199023590606262031952133095291284295835414694144942045070606792828029879399510651426320284239072409736532732502322573585800648580448982632521832354361777855761946294782381282905163617375274099631491695390006528714902203075737581122914677763590388886941710610509753716282257077749999641137501360044145937768836962285819266756020457762313968247512321285008375911577088843884119640517436747604031311820035594330623309151427029963948257287081834419573540812091125503884449436207986970994333130794443080479011455403019292998963701564911754941506130176200212150858213600371304254449831509504114293754546930158192997937939944299373583270242001078684096032846502623967052944343342109730591959401,2490875387029002792554191341423712950624269285554399888010804344664258989590643447181251978626403950057594577180890504627248729992039872320221170676533284271927086281168408938631432909108520683976633663549593896669336128255702593691602794186621086765659048498331756935578995224136611489894344236755484294699425554627198566620343873798778564598192353210444096085076794410388580948965468376535399213681157875248411564026881639291879526811022196644194197590569968358162931752059760907133063054549080384797351202218173138595779772647422978363900119321666114919221928630444659256895008085466492767902474423851011539289242985280207406290523568298637080829645760311688185965276045396945478093637910721676076983543992692920650103052916954097348005651289619978590410344685239805760542356689165078201870166023485101501235732990317921220772073052162221202785965831586672329822980358305378818066893144525358778030731783036063572719224096281748828078682721940386387250887487418596508621780773978883233615000766566041534327087520490431521845913610783832925778272128770602724266284685276113263519766446499922463822860935443296826314794476126445821504719171955723721141489003561396817400575935182176879162364703966959077239290135925119700723457225516768731875110529477212607973326026019542456013196732020223486013276228397051451438686538169293530176556225722542962631372178761211424248339098625045787337478653773059245399975349706620579702427031922035018028628951886747337919171193708622636957518012287353382432202484947907956707845662763124884976168161331134644036537663455281507915468801048199673140577817877266181295089440943785741622075760579296992709754063915867413673344144009326526304971197485863234730342766959979065677132347039649340068640079626059885643161648932145356504877621645904619407808374124748909372403069152502148974012647319541226273815407160128290679998396128611869520819104220785580760975603698572816150591292775785359412842693551744183703116641571913922962163969990609207497338971464726849643958300127030551895410618058764137212631829140678548764341779495624992332656825805976783081370995430227677075538443421685364281779226284689939725173956539583841850122551729461391337204495135345359891817654742188401671658542934547643821421683947612271557695312197290861663425344882664207283350656057420286294051685933593901222015871027380170824305655706816575149679435102149806005304709260473643276771234892864449624292234954403882933791015208121922815449008425158806658422476509198601238406872242881043880368400572570264762554338759930392357542695885669949194945546626780344585323558101843542301587081504976204982940454283931196659693331674364924186384993859728242264927937795776093541426404059499448365487289256728463079323013790648493265832088557133444104797389920585041426147823229011356405119854570951410869837746525786627326722534254031812348365757077360488936328396852442168409836173422632196312392386648315531831683487276332151582396977309981810634838593587911797962069474549730619522092497144098198455798547793256741507400190727521371086854873229021366291737094918558830404219383492471964717736707524639340364739295019801210550764744099191130195529063646368492559788735220560559206307300495294131733215988277207293510211392931656451892103941229672738124590042867976454877503482991602903506539731749034888010878476640617159802949334742557829559739957893688861968192504492656341613251775514583593895643778066670824179332828941428193376398793818041221354243312213029500118162308419724834800023737833298789633008557633621177530534105636716903631858650042202496847369989731585172559870258245994746936446101100011726164353644496879032233493229323079693048050369458164779027141072875702883021425092276786944824559820046722683456138360453186558913093087877107644528830757432686736560812524249228332214816090046673832336494335177571683160122349519133323171756580440677957896427309696702052544648185917086618136828115011447512537926661358753528356228833889997082014559393500478334125757582871255836256323068034995908754656480956641102494852347690826272494952176502877186161815338821410911026007293375276701690199067117498243538799090491210180290504929219854741829691259296140465353856677541967249049638506240621606907880633650847949550111796069160828670629184031252954692652319485297721517904581931096333107799489641951010051035271512468509947417326464544756652591491948631764816769298231619329127924158665599165484138130510855866877076476541051050335391366449994204965608938760244063339180308466086611129081952458369705869873710832582312317344427592887625402248187471791714327726610950906544235975937663605956861986978234338122875808833039737930792650995382017697187318152433442247437062889752915405073194666484794106244944767736284277414511336935170604539137478824971983334627499765579451942880283060853164285171065728848574660141327733122439988672958129669211295843208945978052722009773402767678782014806091969225407624596271574111062964872021461945460938514598681058869051232740712386105738413107751003390256570275161094471163371481468993092019810661350338169677830652530513268413279998143390163906423337168840407683237638914386112165404184863107880392391540604123202102576829035299996292449014828230817131705886797751975045055282931713415227845125119669436623142603425200965969244567637597412867270692727929245983035225596451003645178540514987831609125684323832638607130378524663464862463595418764207996836593181563291207292291079914080944584426380078771657526440887888165960774236335045389192219189190889309921603658881943664297639357863929375591726372870818927264531970347740059594252747502543002835134195163927091911723986075341344673881710859303425931740320993259149041832865838212361611214795919213359661950295591326921937442547232750850530871447511160388538596766299077485538322657366312593017835397288167752487888806358959698455906683019756220577542965411768358380052309941752581937657269295385244078367849275442564673056703668159595227537016324277759724003457511709719260099137487570378144289888523415079749162034595236584796848593494292145856539697600793849610678627788253723930423246597869240169107839392387836860256193157491019021488503932631666085469396520900990017417473013093878274547437870277215776564609206917357002270663641991496975281226652924752706832205560020284928875831677513851532315983846904950581783136078235970818872112147598300555984789705695095405475221851263023003718576848995005543295471282248007817359912212791762896818182349066155696378100416175936532639474878247349664701202389343550561977987374822603331234652269940976792031044343236136708988300646632510075685538630144069374307693360907386857998403010166947214288039645760946193018041315917279357737716093782244430532137409664454200400590748029526648725309325877028495304005031575533121525371716339299501255549080488247873245242841452693978445992647769127999448644214913562120425578393408,-47896402514326226861741952939166046127404750088034070444950748865189168498408488145232517477144462763476150466097579717719161100675722884529159216574794871294784981981923007605741400103278206118517272215829533422823580456903715840322167915085030053521321855843284022340642573622354655408101611208224353112562451041888293760454980908885479719515703435068804354119432887353735487394131121828187775532954312074473461863783254132963374348230076125325463810531840523980626921550830458250103004304565108740933720682470692134458503852977560909169704635521942781133609074268106699536882361593599101370957507361852323782487040660018005912230590743879308571748683058334235599450178689346567661347010808891704991505075102685745971876049580086590550166377358206051765753239610044320525086608091496382588704064239010014308401261638646817197025121622360713449534484281793535618403559309945788527877005676052715231859752389017378032664211675263225063098643294251694384120568770982798408360721730648977627961059410404823769883182301368905905404922714702685622444326917953019478611175378122494864638586122414552330220202919172366300406344296320238496084215585850417404714343596931736309942141390993566787712137425913501425715107407397843629288110275629376345951009891755246389572727074899988540834556691601397898221848418746964044881136853805276765231326459307188161516867786456560879644351345676043881657418041587862327005351688664806709217291389727769324121869268727568216422977320929771491010682210462722522588173698238709709435043193798406555642392119793484603537858147086935951517030356949405584857052133899977069837260400542205315711668708942497596156287494638824539973330205695921500517229714373252151816770310657652660526219527679148995004244404329889671266458713193587403353181759510221755621853401660523935439531191407780179269620071721385506462572018190415339141918398307160705322202770647813590763607919055542662006661082040465020398307807054410742019073479736316487767643013142515745562283337838718669785610622075277128717816641762148496350828159503460919260248106459785663892087942953642326213647954584041477390525161514552782952425665922792202084857605402842040126678225081205859243359413935196765786884680862969093251352602960434888744617653809730599743883964255560256846149788178405542084442225027940502584036587205549823220268264008581415766860987551648758166259522107965896915401303556652362565199681916436433638647094346843743176366504111377034815824972811429804434301567061405676714887769054058299686785385419607121958411389151905984547025432099299060932611261299963871296767026270122070703549627159718408927250875676463122257184344549986624933734579080930864231102560309248110207582640344639820016098348295575230445648902552927807497618887329165451656324635344457330804373995827072730862663379461251504486141140686382282521441012760839922753469955504592045776804224966151218107679865358735065171121680608570911314816681769686574830306645784240382932606590256692676774359231830123386582227221746821290953143954372221083894991729575670366243668383516061914279708229371089283940584659459068060600095781270205103995461071481897450678380866525254753756953649989489049504957206590260256421437630396379636427578556328760516979277629141690130204129559381476460186354011436588554292509218518264609888051731590839539411565783661522097599080044604527034192860215810477789195688198273389742209576082508998971748078236195606985666916428405722020187677101359739835115241475616641996311418866509291145384588928211170925756291465998926613840187726804252179135280748474378128807716576097698064684930456544442004400349928787822825571803134390142574969143408664830510896318436518276975000990912583086984953520604477566313959227919216487232564977255494399410747860730357409501048023041760104648706592578443193094733519031211464697187493924172543530356710799477939302823876139857684458311438523029553118912126385260386369732036560978110457717748424968190968387740715361606829123404213384143716923282138044940157336790482782868745512864596161071408029894684659228356452431394499711939043365953066243650217258190078095015720101579807044933407417824676551461883563720518357396368885860626501385378144163144156904825190401663128146913355321281443691234457914979855687387593246430920098762720512699900059236116861553275665314145960980511727559751458370787814295824566017400941550745548867649445895429859388018593848268059976301066660034557483078505976928951059672533110432547365846101181314870991391343219456656221094496663339934319208297246576258421513782164340682580408781067043539058920100145748237597623479835641964655065149202308356513104468371531177599994194080528207728930967081635408163454919845584773234299988542789183617519898509155001518442935072820119835995622661665885595052118561210682649161444067814972611709907274591214705361649762111679747508046690167706496218806765954605108399970280085296679376172444914131858254776601784134679728608380828744697953558299624974731316232120608144599580764827180796928468064432573797227292872747995312861268779738509974702297798975284346162849558715430818129850422840718266310961798049462571917632816482848452293947423561205135465598071060528233511560692804554327959587011023714673776442880573874888856860174621230521076064389870999943283704701827045678891171360214762223371987845051736071168924779732356489524232809750502669166045614828204768496257549207313477931768406083377227181973924740966940569191121329751382573906990005874298684756036800243297475641732161133010404600090589091603975912498864722029141091890201226900899385964783442853342782774213761096160605190491521047792991224915403838316419445773524042946076397018946398544237486415426244694661843932689238459790808566285587444149827986155001621020386453201100545507545762188023854776934245445946383326123208712093911169624473667466116950631295770274498382827402040760228785124594055399853491660280556929983089252257152991715811750583866330541265148736411482102457751756048253044824077001156466731850277273576625163818268234050217134145559523031347109616586334459837397670943321674688157746086344497075451485465221113203065593158885218187216703484066639657319900791475689099736922256037187886706065413714860912190797985343030514254210156908694776253172781108750344780732294834817733054432976673725190232000438487964449491349447231317537059675390216905360866651331480355832325910080662674652518828229247354067410199498504079294959382436595234616274134834214709794029233323497532902173300597934128948733021565796097149493619811060382018622253870608628972053644827497227132590111090878057574291988539361188952775575924466600941988155725570068080733905641656135799556722854068458429791066803004682100895118581235000232291531818344230374494334974347050226015777393492198506762818989352673123638959053995390954236321783458761731616140268128776139973259167299705132195285625101901717930004,814321294898475308664052973044883733949683835532773687448761604697496875492643141146911381815902913732190396400174174621475645541408050050111726758952851611034643567745087074505786716716561020626104175149915486468714401870583515176131305549880778265184335724629439685921745420915071631187482751469158815770495803339384651813798310736232391856561244130101626626357558355214769797397891315400004954524775585396318648321757163168695279327912266880986634627997627557209538893100202114571178589860412753168579501578760808829316879751064980843174209131908325368751556229418079220803997949799872733654252597200560324041454843666527995063152968706599360200285335414521316986260873983186445556343400969867485797640451897381702581635980282956630558378922963410431218162213190893128090721158484800676397371210494947764859144640344955434837210912181323073208567631096238415054925021764898572916327054907336417176619774947140307006431900977286224972702742182125108664016725583326879329206402848465794681029624095588953330220684703711184841027692750615161807978809621700706288523424990735194982889068253241858006987506765995545387424629189947513143560172718117372551424554073652279137619388179617171665060148618164429499425936053311233607936747387420394104311371420907515481953749587342432145293824373957027333867576694135994647133192175153712954309125054266271071827605988704578142068431464700920872154180761572431433697772608755529699276315350155794802455618966605153463688761090537476507095813628312097469367636971213077243917956356603928285138522893738663986820243021663273117692680735705943709812909236598762356498830416831275344387293891225779701605848063593653429136938229738925797428846982381491407569656420762057320603651390002751185339122325156151085495547097595197756459695384002751984543546890503359469575874626006560306047342638605166059308537235671417833132639835114624182806462741191584983939610732822339857410094502484163274283105116359559175630431229878748160329017503022530719254008688743870007726619087162051991389507038931162986378014100137536376884686138933193694349503913881708527119148802284100413233023531763052366708557070691557264875290078737890151357436757172929893081944219559839221581005663751834326423721415572045379998859121101197150531671516864215046233101642579281546358317028337465595275773368652170220592698848605710483762335053053920307886007113491199892439968139563545367806122527379441431123495423310899457637541806332894119833979444113447871781248928712269435100047429531679594039594859895997137968388527216655448262874685610476632424833497892150257567279221336358964978554655631983583871426803943294704793398081936105257824155069794380547307593852707944434089015182312984280523032372239707917447427896675367849276863342257224824419924266853498089242479262365545183841315023886954363022431491685859378478986553476461571906498844682650875380293452805857210978161940060675694094795777032554191237895760094989785240536567950008323163036038758435767538547914587051106275696617062611029210359046276024602924606840580532707742497062125776572769306228964160453743883323539415017511810592429940528104607273449994281921614113234186973759268098103430672511398175471427185820268539858526980924460841202215540522049318868648042385100516496475690150256231034660565894487893581141884105344832628424236886690610941118694447159015014189218588359534210186591640404611904533469800003861728862589135824486277206962630900618996656413792332046949299005008312937940879044465856900326177889187498602634374294515767798357155291359272786573722701233848698033075590762049905902345480455029046090144675133436111035188498854142387828453340353492117540525807691765843305309117075914159478064818051500111819104666068620977541955224019569848676552909353722456112548691020475788380635401495616520829564191823489551571591677789394968067469021525639042430219892686715884319627981926128969136883386261331139121528331030781468517577215229356912534150509446622973622341973814149121157823236160375818147967952736109945088899073258330179262019955606217844373598125160114793900604156026771193042201567068201272653290627293268188385676656402280489511328550684914547573155016014131978885108655962776362801258766433952465911452828420700565690231407246373643286666768198161873400466192973065860615725942971705805497294491060593601536795237445111056449739514275519986589610054382114617995776136798685307367781690269594298196708246199656019587236338467275035931146463634274818889846056376479783596658822029498670734634359688001918980283036669555510375430293124373012278894103965378574136124007271672501221600828702349713838384685403895374376614832081840776707551452833636372443561979769893350067272480727496426999140820409960100548372284971977136589609691168563908953629475170624407658707391180994652886187552734028843751503406106314266499091906287285203180285060011201237188089314036683852245620753211101109526459557586134781737760988762850889122953802385883293171044943986766024600131359941040190011723488319738418720234873912491964502087095049375001976042937191135459967983118218101774811966479974470743502724497964238775848477678992077011322643957003739103557266348378027339857961760459625244372572907234748805341707198856490280741528032478565389529282038093929522042503294366659327518089690526804473564134615921567026079818733429872673077989787006778693132531438521872001257994666999135880620394266063043466538170108299195620949904209441046819348982136612810168842292073153631330724316415307038723935981792575202538160046600127993332825064705518082542384086056969291249943021058508406821602854805483633451696258441710147460767005538134099791288042700755683080830257378551690046116849570072147269942683532748127445050010073390247923319556733621076270920075612512657621173478806304801899194092114513382148103313841762619521397702361732228956789430143976670705070003805646919595147863837855209992089899017597442162152942106481276520203725973228601130814291353098711107638175338535706633824731632254450009330828822204142681891694964321068530691884984788312000118278674253824930980703830525420788145246406831240732626614960587171173864527303151029628204130000016288752155708496147803304155426224237659642722198636582058517131178731685366458497613142261690969262059693401696946893581886259084858507909383367174320631232587534086218461393557211284955676392670039038965154326509299009603495901323006004267904652789020923404678940308270135388759355114635579042407955253809362035303237207032622040544342302661109467468847366389959636879629283208017622744652745444176224705609064998718872779881269243131683751616405264644463736216781556483577611962806086723260378922182285674877528666916196928713494327353331202025609767165064509854832241973164139884078735902606703794253092175789809837975993254653403563986697643783289477752368855708999264047321165675250162491240920468032608107964892875092072492454,95803004613914218834671909044790612139028007804225971117960201660025881768144739722634614076834292461063743462938372954890392258015701873417724509325994982871794258674207062023353257900815600297105103089151542504057942993242849268826214064219406261765479588284562944942951451448227261428343735386792144334622053190092982920095332174953780544133850619470399953594536536329673660604341837767987059642031792321424323096412035332676043081859262029910016976334979924619844247045360742550436313108782867328457587150383117157622524493687638516591004820686405827062298198290971148521576033739682591362154055673162119052511479390044120731972685494565952946724230329399760646433069298043276857518271504655218713772743205803647586488085955358853744846118157736025620185025758632335219207667117031672904677562317148534316029926932378772097905498261938386301142760698026597769292027838651085048349773140027044286304063375741511896328295838112947070661933959225931342308947676923753065518544289076190855573439531058184739767028267106489390082123731698936105473160702205175947970699072532211725103707647399271337239569224263068907061865962727229158282291912552826410003967069001764539407461166448976581012795230932741815362513238211847358361393768254743261364912016298888916329798146529521273337599907382229655551762432414347410295733914632242636171191391126284597157186969135954092781586903968757028544174535334278191035683247377754738839647526406818087325319527937806924099515703429578056639780196543123490905144016244923428644441159099846131922669133736002004268124103492971933006260502647460914262574130018867924326749356259064920446311095651960324863063659301294973979087096408509772503348406669545064703035717187161589785757621936740774191616051816114011525624513645485057298260355855187503060866969103016959610617610770298589446536136205175605489157013831722755931075259784212867064224703978854819331145678388886678021415556503352737502508435829179148145516525640777945745779563384576029995965750260135347895361898364360656584015523752768632046702494298037395752069444565249989608887608175445817651069322641423101255778775426627309556812051705213789955956844325260540190325895088767679483666085428869152651079246621673211053631535093547465476017234287359446139820208977216583870087710611862937977410118858855730310767857889420532203543632717803758949611334080750505928987502649370749606599634163930227032407527241721206082584167778486233666371682198891458149864267148509412063367768535531798058935989633696644427605211410255102615699986816006913168218353434139223842869994928944708653831385798286128214312311042840257476613726645471670927609005116937760909725590704434642738612445932717064904353188519542916640424892281869057187495565158892077282334145900929916002382693021428921042564999194606115488331990705838982069926785021739814540272497843443095965931910104020808827947707218646904457417240934616360188883246834884712592703459526945771976097566125527132391073892244347139726079477150478707815787829107959588933941660018899268615023228370161591545573507664016315550125179614510705801901218006299825498571257086721628836987096914244454044101921816304955154411378196855226272142472502597388281804024859015781838103781445707448470861512610626742455814684824083887159956510662480882420757542850628441615991500226326496233287089755639466843832188021602416731184573220729138551888636996536632261329705706271252141605657768545592752383146236653875283768691288462380165424876272962061181286017124976212911467481359795010155789978649174453875247052362743045612848886397028627584714133927980411991983236486109286186937280218887943750347831441835005706076430898697265796354221535104109064528017008944854329028743339466343161141836018208167584666182688891281368346586065241957967287133272121643941382365253440417075235719607251713959785093570720939584929909097259793219934556430742027531520978695850322213561502920389495261343086558812176767972331158158844998536323365310274376678537127710411844927289499227567726674612431373797146032097945250654398480030418756106010344042670363579859222071648287341202604349904925064152925369019819792811192222680675463294345904501871408022171560920205845280851128578304487378036635830915409754511490692797020076175647156174228478552109663550155843982441157084373622062048144231532010420993333779227983139539410795795266965515922154961102497735854873283290499305631911380623677661905112083568471259490409835325604999938484638299361042242966624244432279466431173939154066830357986091221058678894820922564089265736185170211124977945370850524254172697868621094901471561650829420365960938937756309439611907489704780849942643150637493933788273412823018909603092180580551449161896117124800259870287539114083240958036467714882424849979583194351082611125511957014970542636118648917473624656048191376627565851563372017744853577550892716904497946492252234219170649875053280845473546410348060089054746029812615945207462097622599727601417770915446107881545480789650302198273387723957784004192786832962228579365508447124293635868056857574470491870861983681523360290165429465570111161355459467568837269271318683257595742913671829599417472753221401336531323179150908817497114796451590803349425415774750737191959848704728380592213031858843873723417475932085968818211574500098867622367699090572533652494359437521411291915464011276528618255742292612552397220059177850047243647328491998963003642389597909360857232299943125108351588049256320643726186763200920905019860967053916656928149704727421241553372358452980035919162386727311135587750089420178011770035279585578901892395021466466191910098869258863978865805482465335855154052471234466206226158917352257316930449324029471702124477895239964480386340902203401765727572384869119303093675898648361227580051020851174583269529429981013196153531703134286329482823477299390874861302310755930308773670325520772474140200793561235591237906870763895131020979362512627931487346843783972515492139689504971704199008572727768582880837085919834933542540011231502724614262509980632283604570277553277932546483121077277499965835751569953903961319220269459759991889493919577898575490177102906050882465822002756785301946258217933534408005313499078629491777698639329125170470373217388831422166112375405238053609271898559689956539940103968350527274684125186573296510191643703318643641356839585409043326943499396702430453312500743406972447027782313761393751320100096230994588873609319464969858714585727806861224279964150148443664494512843113941200475239861652333684981584173008710569222630999180170327005982398178220275829321749011019184727010937104791651184727647416774979419364568262054188757090978284676956407822743871955358940336245538696313690203065332067081517717571003483749698957188797967895674297472914966078261694361114815925650882322263600338398795783092840479535496422702243927597067999509937837194051636137858056726009355099175397,2155567363495711520110491428292251591235244380680509692109566720504114206162686111217169995854957713921781148875297232556887941745301117386556946240768323769557399865829557479208280773723378717708167733228267748195556622600119955075001764378499667671954354357490316999093285863259777190571370154669677432963546721204052859886068039530305121776908202946704632030924367140020370596748884805023042480489119850119206406185855915606522458990244595756097256866230325055652688955327508406019323448793061838855326128976098705138956962887802690543600332390269829162565607567439867794916946575006201032838738487906282508766472002456653425090583223450123481187661585043937931260939163808325587152731628494524637948223718566487653393521367324665568265938471489036657700887751698436354507350972650885896659328949869036747209263859725116740735002731446775004168174416724149204281129997386455655877228626766339880737448638866494641045495678499819916709490870518613040587227398319638138660786762744275111139717389280356040503372794323937888038739044379681532465442920628432204258905784976795537558026129990482726782305237738182935162211391373530351403378455814592631606707197126233316172481914570897869468452354363615808556116434497646778730974060678816369991507988112013396513876692034283892067399136792816092025278471054946744710048735797868915302142417465676395872531644281130097946567222911007149597483237897334913019712740546892604880631143703932328335457043204534053512410498651898947525977622544063253586739456249444035602461839651599395521937666945353719273359351050973842063351116848190020759857311343534723816321044629728478363868745976577373473404444640526424476530774237039833752012779860920907160559061420078352317394997569452320641948090973166307179438625023284753783890126232701230383897416558918233277711295180460211716181224803517371526828960368195970278593887824033235123627731987426398197292277203388201058016958427936154758553683596444285093075733861731943166185644936118283504868009033342249426505403430572766461857864630232966585223879304371111779710015994527977520104252333668339520540689030420998156034397667952176157019264165650518936609415931223931823430706861025534898590477309865041740056904025651720613842905270793720286295813120431130171343113561730197034747777059410860631270078529386837962965539574920020319788156131831303938640143300006773769359988494626364622198048529702040351556707044819848557575850687831950328328747091535443950335923343625825390014003514291248206160140266036431944487606005589695585848569060744602453710120267115457048158100117627592645191182191416657055974019271763919689397033430254002765684779778685137262544290083727667891151504895395083093963354018944996469642402242318678355834253450834749390809323512736414019443166031674081874762401072101966402220328590542669280210216149965953618996882819257625450958441086029295345413334310322000510627492720648463226960882338278619325605653112182495811275523820146938938268380782139250081097802036014980120906743114082382179305177301224645800511142056267293187658008826019649759584582345147852866975296573122501684150412184625039821455131264666871437719333035338519642523958881514156575870455887334959730778188398870749500156211142194856871940791485551106534024022150722840424334142342831732364923211356409156456994448299071089141213997661373002256171667798472953615657722165016973439720631356069342530106588895688485802743204334804096287330814849564049909648601395709172488929087947345178788069163191738032501313341567072544084523237817154440255489817726764265501661110647156455045394252504507257521663845599582304489171427781623978209049101858068534305345287780939381606981265296651735368887809671468617913226786071098454043087503712500923454258876154536294623831511107520777562513392586936286841878779131756909188807305746570265800497426609412373985723971629974909153746137351311469729503835612676041591285395771440035602025026254041627920956891276700993459842884317808223587757390866533300769092084725277195820377052254849422461788031096360152054336382607735715189175626675000274908039803304224049627587305706136459474931273456249959523463649135159079919663926141031704723278565432602692368789001211895408340514912713837492956055737059145707187280693982935608043537544758924505451306464676765818098757882712544923233205509926586147978795588850549420645731191568601578366939658651838030699970181570935604278600470458479962876322610838044577840456587228145932535174302907448721883678592584729368448808436561429413291276039240374622419440643184864870569220233731590553029511858502833473038161645820351111042067730810934070194772091557393364847264017617157497191637499574835364639685961325430563791084669525991417088869812018660479374090451915666640583950080957929542157000186898489997519824187854394273794061840770324251669545297232322846511681830206390319992671341334311404481455546859577622964591328215090910746417767023666100493377008727870476345609442919393767276907909330117157483639150649750258912891956489239329138632382001040456756864892032102471691957413242125490367981382911386283138178368754126686591826686902801098615352267714612108307174008374527616823371124294589017098721693732554953093376551796473661313225707333697132488442811012206585839289588887011645301007273207233921317344757882394323915756433622952118054718962904338818534449009860393599262548082156457092526136742547562189636386248950865184281660529899335466008270815238455121046025878608985298771476252889202006364791171502105750790025920675435322644383320184168452107389540115702590489064212637547844970633002956382547429192822996632800961285556601410234426228735739717921568504107924278816621177666632280372445372709605773506715194331248038989086102223955260954737155790337932167656349546058912044169998523976373627098376460397113243294852194423871350000650565488795384706192095456693131825151412410926629498016008663076400446957271155650053151945636147482495122914360531840496192578906616856279463423614892689523779081180952382669881062407295478653447911442643341525124430496401323048703024781720846636060610380339639089532418452129024957564996425496624158030913219697699155018949888714366046903716698179348654136245299619417285327338163539215987918430905165163354867087242860744679846974942702108793312562157518985940993247918796808944854924563163783344431759415006639235713990038179679577242184970543929222734841414002436359570087123006200701881781629977907874201402223337694643697083721946468875105053705080107306846055246978207149736572793091738606262361166513796354222698108728520179904800580531572638173165941145235413537589877214363329783827117670504766145170901768745114133914427245415268138386658081836751010916741055566061914741894596583762761757852586518333283242248013413524668387026677582329876110051612404240675437893658747652614936727699833823507853093551435881033516501443740300584129912429505097,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,1341241854194914204523588104319805448022797003451277532662091550733186833885890362342620207854269798291379191806159166084821948921105217799209982215873529460688823823365690847867508073761067027730049855384832107746970551763339406076643463432605140678133039271170605840500906819064404176230754951020744953064683333456845866027503129468250735089333866166169578745534620154865263057788277281569347845025550989216408191441877690075249453361097325573261139977249872987578191630033549564076798013125302369801470014176042954109748992178235234876958000083643842145561458055095513244155788388808813526463587208764276340205792945535918177449864324459036875192536833842631365076538625273904764120029978504722728383813489207221699810477912481399875400515857539376990669560615790623079916226127217645115202034976216655764709711166179269633808269178664806777348920387270343265644602636307403681623845096697971400174248758994937401836812814833788984202418560879426899224339811325171117674557433267945019305314451794179389952406807917013165683247986285853668013920447703326989372540914730038057108334540856313352680224643819944680663021155235192622360473072360973201531996325314139087844964627912595984912972914066687977474068273831922964978681351386814010965189286926951239681852591097702075112065684302278553545686109521085186319685829178093012282690989962793407213477344593951400150998278054199305720614727456543612486467504684571476483490751184912579146946973324508442659893217769641149096060832622601508748086581963320246798478783262711649495695504292171764545514527226005968978863366816019146908208545743567008823781265139010771195419916152695163815299682241896386710082592082111183339825874021686057905751999617925602541411627416951532968036146128480082050571497063147836955276911321825597779333112438839272081966880718634068760166063115968774241815577162389650367404571891314188334289396195676693863789542337585223526296882620029042451487539390941064824180829456195373234932073990518302169569550430549810144679264647238175080518904457257125095190891975791726862851625023985361485416445101460283343928968861623112247482988223333950044060372435410479902140759517287209654024508427942704199193523887989764320057187922666103289641290478759064163745755007583787122354927661940002144784626216547841259886064875050409663540950244503058912126238088968957244586963347099401858431908649904855118728977633669944557772078352574527545604890848006275609070820041594027613205038610804841268190174572425121564192107629948354299876885082595382881834596193083851573684984196117065938400661867081878373735800871099484392545145521944347659923346171512497289468441006571270846136172701180616096499241527191798309966479554430920106101703432042480896863273684703436979239321920711282040046353386441574190229771659986214819010917964977174592736546323519041940885741351555756483994237446814316420070549937524882226390150869916323666833800627688456139725835920853192300130122614993839602810980609716565239514512822188987378014196080434824382663482183919832813736208650237580518191035901400643186485465533650250719885226439163168782399498320602098694692720140016494866228573739401470048066121355682354461669815711757275591126753479544868454536561599231506069915699488143178833917013377178313383649710025839134935869300178872382524423697943532782088061809614278370008159992644465255898090289768823760009887999347576007463666169340846398940033598787780927102190627136233669354319834578387785259749461372475255790343347353691741500928651567830218131743014188599721245076422554094324783814939908410801535218807809482654344832990586858488915201702459540232672475057895180131380327237689642166549095558975705155814229126007188037523587031637744629448903599892275328376989014761000188181116520814263142683478611205199600312041295716245637968249163895640233596460061050788942599577399809569200585911934318274568847967067105756263859912973839408732925612125163263326313526323993140026472652191294273102250488331622715612596827893084065239984505431143745653613684802020499242211006392749401948905982744297196978929038216940484742871250008728607772615507416912286640437669619789674547849733947388895561038886514886712505444809514331754536587623845579968326695690350561525481424202982869672845489032860810061984238839623220173156747171428648522277324754893452038063027155490910081682001477493473603802585946401613998391496922713778370956795941102401792749945078310568325411332291594065094562275648462455003283280617365208571149414570036786570038982577882907661252601070590179764114273966706146928051758128501992858044101461682536855094222182700750634316133133856138652235986198509398168287418210842878731807788060679335972755936112875023649879611871864439670575307924490445829476893860724912754221678165202953009499337629271689919612160075016237061007076125246572259640255920745387267412512648062380050086539236877616835712384486550484824831106680960161917600248543459166972966340319815449499666162637413435339173128765334491447360410007230820073428676414850494866177114097764447979121109189040700065613001596629438836346069001994825735770856600665915545333305099529113942679267265396561831522102949419394860679494149090291942069531850459036682968679779202016329980745150594026444939854748587848362050941881480209489287916215333865545274801746297141100630708100135345083694029370418510563244779292942408943533595386058788648171169030370602369652015995324866468141928428989553570152209067406034765787093114016557488407670293602951786968002513098049286178328296107493735446229922312614411370696809083234985601721792995730082518755745048069801852509001374090062274157978378255715346858382291909754558863571724395847583491797289656137547299342891085175745604821565800928652603832948211476218429930834445832677265684426493506402693900084451063226174747347881873657902467301507990279614803266879519334062187392601942584319843868569897058376393493488457292191995079375522589692215776767675418190541717108673956723054747279502021131846852603882981857058507208858352731520271439405844311520304261588955529186366941274246973777757973617883945488557994783104938041039837442484880896559884963407736990466756938669671590075293880779348822942532422514289875618270839556637682861826226035384242048359080211743490577889970274006994955798662412670776817729142193353492930969891149843853231808170979111744341861838419193649996736671380964661079107738235290765709751187973070440108522950315999585649043718127326818470543578900825832444344174770499735961878238398272111976752639015395723511819776257804668697784158663422690054290435533630443324690094075940405617912684266650890891996497166267840938880944027672856497317269718669044573564176260129684560721696509801430411932688062420018583216914393190421821321011782522611281812043539129983809304943206575547015616972992575245231488788134446083913205548963950781315136872942843557016021644322,670622004186948276510018742653228824697105787979753964661751326693062235976539306206017381481072744332222928304059544613019807644333595766724911305264237771775039875904231047380427809230890939731835898272643342080902695332751369907524988594789480852931275405744122765347324470361594999732858802888592367470526664722736204439154205774244845866408939090980263907087624187262771192843460824006185776194608682847921162721085011798023497905488213658535226422456571541527961042954523652664047761032399723730680200008721260293945148801578702917726508487089687676092672872876009741053822751086601023162845420953323371400102339226830496867727652597079022239901411002971119707674509113030692106246757967557657328121937749130383401160585079075306794376969189304806156641398936524270537825461813752320048275523802721259713563868711895283272975613980752846685071753746094281332327395989241917484343170602247164799126596842957876602388466465019434716576106579022245144575264169190341050050878980717465623120816512644034778014866782419366767331938531182962578844634967121202755192471777588899025105155978622526334659855867997589674399296129466897596762214170380400252124975425407436274863306530851956485365610065444372358432157060431073515857874676678121571189913841248438376687691015449249744031180909520194107297015352537206070594444963411329628467567878053209180577066859996492452641283077686926282227625193161991201242658666778230743042872300115100938239031252128708127593175340076283980153776304440788424235484412126237948973059767699666296932381430129288563922531992761468792733664675755624912934063493895018580552773555051801118533223109582547086002986966754455186192724683887054401814222159573201043518600027996293261528787145149653806772536462362029851750866616150730549870170335092972414974986287390905363498063843962344286511703672400894539395327886119508529017964153496479972655664023448691304451276575683450090836979885151848266106698798885921710896293274391930332757081327831717931371114239532563996989993887984744789711837619678447057664136985993478631777491846003985440112592905814987750277341540733047788807996896630337550352007359884382940007286151474120913309926566889176482495700175354458141687321416631999865111549925528384086610122913603195560470947853170700922680133574446110498725471575464017241904936591343668906850632731142149337442810978014204013989168135381491215494953232038266996544802954336579531687132299595428968557879921650226218678462155368223378640041878638148972096740225783601653054284096399811911388107362526348426415724059270536205731697428864097892267876174025481041570871617067927341682175664059914077755869022145167773298330333586690388297800050791715121105245953500227239649082634146468293574248311318776343801252055688590333228026167702650574340967627294639762174876100355840244658270046623369841556966581994396266267697213988864368344480734274248365660129208982641348730827256856851616374827455548916892203139997220000900052655028931464296085763022684854369994336653396998451086970461020737132925397421455366398386475423241531740667739630025234403233706506103312449869032500996301811924990108175784655632159461169996719965288111106933175119378827840315649651324663648509908144398929356780465713908684940760198413902890471770391456260584436325858879001951670502118256866433526585015659730880396154805355936160032182008124459730263312625892147052201299809121727066242592118385630775390179868706318799886189645607787212636902299403868580430498614745960510652595287699104621790389643959484484515203399100170200483430970745725896377295830237441344696997294269738864501744552590400116453111076658928229066272665620146614602169852122549414875519184898581826542226941734913474340686919399590195492560748730094909778881435944312155183546294382714367516002222522800818259522319402698678625469817642926340739475418156021089003884644430822778341122087975832535082106468492569525377232438854452563422062703004341546086738739528425404296219823045721097503502339873951750541430570247173710903256577750327411903297486703792672902959982501924939496275021093343043626942738434971582644354776466202839626442273561257445279956142597055136299585662534835799827581848318074222793049487116208712977754756953221494042682771138905902284527202284732733423554188434005316573436643783416686240044590575598482813985296535990880932800552606313974731424135558932720919612987565891353486808057657235438027548901530125349603831165812300049162686008411071340158381908845044149042421452742576276009257292440790220872029553899886099407718877364942948347282663154130922786548765545077879528077594756061958853562797360798746250618475764325696736490265162163934044727255475600157128049735928847055100525733597392566969750924064985611546847573546442402048786422406789829011088747551380715822906384152721920067543735130219127225885235084593279061738530866609794841134381792484845257449153126147585110953633287734469561112056199547456312349072150959726207746883029603726771321778017500900265617422047865350095470052250114255875465871968177907110573722261154437928253978805003288259267790527191806216551378869145496600605470533915449933720197676225016381021647917606069291917089550474047090020048615700645742978192429867110110927059148041820660205404508020676325676088212935109910279962539749508194298355000315774039764292234963824933254335194211686906810884438112957652862908579314326965428357603421395142414892484812424387562679925564626290821212123971195276223342295600362997749670101533476258028419159031983073828321491450392221442481880860859000482390953207473261589834734397216513423418241735868644536342456393176529187696958226843361174554351412142940057085600704057096471812103205129087807179314681941968051455743121753067528540025359292548340158326245205280067857955246143587152175240251957982082602638235315983676556341705571852939297361359210261998306350786746614205130268324777967481616215367538786774396817104773306314419816146142941547940354452400181556015006960753975381173736575572124469707577552042242294526972724414210167537299634853560638991772450253808841898424761148897329022698376707188212401787065095671425364674381600530999660290343148733200183845587975781822216474443823228592699096153283248001649055827149295001565867322963698538187891808826741423536005447934263921964939010281680565763892082612032074966564359165072482000393426718205229473908535196936611577292163059135066977129601983811605391821584407606725291260372380615928018975491272624643354037362810919863004933917211830041429836941015669302191504272439161981697205948075523302165142445514272902513281890481874777878462079756050048407112499689178329839299107206429258657671497631820506368516302363125390983183262672758326929848095147158416535714193305897685620838291567855474600023708716967015526868105627778452989408595687683522292603102919419161219951568444279917735935578196206797769047981437394870,0,862231781590932545670802658227068522464802654985998594233512226896383073534881290078130224802254672327161982396970966187269232620437741973231229594428540749056551443507964795692746213255169896357817620757095426891778415776936855886853560919408989142187977612552260992186550236998731311410268099745433859981847096648047057772778508891820921451197959818440928179108604833381591368540717006763838733585655451227738886565244730366304044042771773543650327516767651553453765649814811526598582343022449450298424907081913030352990793480744893278314755289612991548411318305796025479998573212427383386311435593062275658420217046080513879322470667651184959410751068274548642819953755689101376233802689341979813392438033349817581018101559406923102960461519115021896506159480529638709544811888307192982451563612134225808439103234416038618945323684193928617429824474847127790325691979833402521058472108490180128612723903044393628392817133518470395907708156667402629639536192421555484765681920216026899844941215765171676032990463671109284347238594157794751646344372374551151616204394355962982268803732258638586673158004149507745307356518635215244512689737874047063779729813211260361910497671728817224918173484442737382160926779164236230310170928753910342867175853190627581503279754986209872667910527040955047184440259398823407438404446533907624932319979283995838181490727212243684723329947969923371595573068156777668187400980855500097282442552810288141871237633013762682296087756147511122589166034049869603166052588105734359531364550129503079052745905783955880895496443554711402740679636338282252017706987911600321080227110135964970946871810710789725092057621829821738776916497938861704451226207219567169778033199811438238487270033703544393861647765320416328064519213425305168921944691824576032835513539827323323019209182962065770383957953246081908539991052078545061544915891744473707356705012743400418062625823833308276178336598397174592370670131955444605418372153601336275167967392803551896657803963320651210750357694425312159531960074801751205046391098197702487895060140477136258741314559882696406593808974339011553114208286154732104247467587235325349315941046982788170831706945316362309488011913311559804268181264773268730139966501532128063246256080628365136528301313853615785238658395827823266787220923305012632449625368781897486057202741275076596956376671048381354979632881953185521900142130530214862745192720733898970756558198901669567505503423122013487613362753049141452467994671960606034074963655756726030236831445567747371347572341501224618749366005551425877048170223250964494230908594257273427974287212115403411641689932452747621512063070930709528681293640855043801763676053592262314538551237311485682746593043920082208353453827193302876668626339224305012505108327498794054250496670924151191624023097832276814147425825941981857430833240265494088948662177597389333444594677969520847516415967323040402492028681134788874953907439258288479672214572340243992782925924573100095529124800915569984807831216424550147871488788926229508241838196782612345909233970308824016690659623186868092777833571669603090511026464031336292760788334526720147781441290045106105507825434583346279132715724024283659435226963883018716295734330072062123266982519618723196992410519042563566449837727199287848628851850026095181362779195729394183479891030488789134933360848216111029732020139353896171573516792788985907945502695361451667645276438291742240212292558784477970106464269117060805843329635721105779157857502278058000732515551006504291219218586849432545729160436249278103133097571149031611323316532986595870730247910122400722151477402106110889173000886095759610967059808243752714745904341402472287418144672576659059569479244588970220989760735478605687809738966888859074728645047116847705922942668022283685333304885856015607055552627089759310655725205258905618521986508890437890111542937289027819833809720043092858679128179077443362670826615595464358387038092422206709266608994783778151478737386927759211365029103429184131956048910290096296755413373393650439214659222434918873750350382262052442525337784070017128066463996703433201168618783584866464205327809955935273718071543283157711489958743410840791472125648718240661767707446807942543761049617077101595334670774075531959505895922486936512612716208977996818387425020336544074609911769838593694783771144654223570606161244397971174425789946618650714357604608358551966649085648787634061408042812389689751628259182216062110017508223039135637242065796806341463714326222006430928913194397097801020244828227418888929772700548496858707075448699515632895830422054775724371667295455130506985382231595018700782492734315909384807656780264604519399217489035356475232418648464128671195787255410872602971998742776832774168762846110386711094887222999001301375359777819735504437798877826325872346120313491375719574927361848793956331108905298687405894316489157240472493266608305400165742895745330109464381705345593034500920109955993487504960625678118721591658874936029016619729962994753796886753676649089852906671912740079793461766606002533976544710593332112406451649657918726720223957258788582274077573168210110604287765349228411603098069635271052948338224250762365842919058361538350036567800636181743625942577680781002500117875872543946491488482643128820026719437511050855771322182961034763076643428327196324485138892134423633284542963948743351754255398857665821958527275999681582370217745336066360351281123788220538745483198250327300622824120963928996723892527001583242530921342874584071896248481947820168072038250337676251451666859845893974804103149342300161675763085830135164513874428037301494127170880496282000272315637753444788620883838586076620752955959562325990353215181468819908518090705267471550930885696562628610711347167820909927841591136733925220820627950070810324215519038456342639207807261323001343394166103321337554701046564999056599315533214468372731676335788083685339290872041486012807690055343130937631861293832572537835245554019511647328891353485172401684067151520511673125713631985685435896441977342089702561748666014487824600640030266903209432115132725317429970631372027974404140654007431587234144755866765958774373592087763335870316578278743760924996132188903313875027339376758408560910875593043878512590668083876494758750423926313936539184463657555962052420024892732437958468100517204166672122010431230118748353740800537782716743508888834860155488527841404136772710486855154806714106474851128621273220627389309412081477897599260036329323323198569373364956258603930721410005239155598648902678216789875379344661253755676174498445087319443586590603181613648282772050411110584171949718935995657267826593466628717771650868118061961819381674642028145414419598341910446956067791791621298479347571079509145337554073279030842113389349205526841750252783408891995140300404241852600893611502223478135666399246501975056197132677804122499654106998016970270,1389146196348844124826270695529695114312033610434310755696256962730390463072040260681144584935016204273382343271715422806352325778978562282507763269723925699765090117462534953247780729629048170754605172542009733680701851381003515778321134167229589274332106322887526174171860777698652109866900357362081891179365343886042307080252805217881732343456988709464531150750652441989172883166833901967244003348148702293503700360891401370666732063821601043641840555947505923568722175884697517905885275018606424566563305814030844604352059464477435179062570824355150976130620294410360271922765368105639103956558590545730098855519851886473482969049542907556089780563099892378954428810925226181911294576639748251596989082494273632044396566809634634726861567836601052109538554281543351221085637913440117832624955639127042382576834301058438026253586482838656289394187154805164248793247675634176784499353617638683575237300750758521360455101968814449494426005639286642269158708861956979542225690960328942443103761130188168735793345586590029344482162559469407209056170509350407913235423635881926151750724945066844759339517325463224666816665271661526406713169563164088291939598694591171567626362465460204360068960685839903481972390342639198912194690761710475882700890005740381397739566153153716588160470984755448934236458640637695231440119974341136781115335529207100448968577365563051742294555744584651735325174945719317852199350486159200938779286192555647096359605514508438153464989026865960302486897189974928710671776285142557581104477734456097734133512064697943516106332445268345982621185089352811333378815574414298803333957526407067630786882681213585537406891802142796968302462910426433670330298645844049607757361191366724935831252439167161763358314867360162916654000523094346768243352930695618947170293085961870508803848542524497716317650548632614618661503292431339007387677777393265255426909583769046260731673981446101413092424832277208728554771312872634654595734426445168860438042508313352394818799049541286050089746452575462430802983282955023938136712078441823677186202069507674953096962970045338369370979634155625070447077493834850339625833140046784899813863502850236200623095091776305255713839128161762906142872777087482795556010913756771235434782614199245445880441449010184785927713498656285754378650300183655630015308511883380013691576161794040771430885712081817640010989558988901324616346007915030150946486644895282274286944888763653814687797775784299947574040436452932036200614936277940299412121176897358533980296369132643970228864219103893153187797566157891031714240244351112097200542296754782343853543671611116233539230553640726111299892459723302346743907465190793975410106804902660280089238812078507417514494672952819955582785792510489298817622776815035540499589320030720272487269677227456431351137371995170730684700509538716001154932979085987854591270886028456520343936358422329731576229612456684321979862961359773525622722156893206572149227880472248874754215156938842372830441424294877914585310378969870349132009125495749943665764310662723562865087111354605382651343050469645699770139525762663540449701485142831184726671450142138401202088546368263176587276957225694022309143746001218908414533043204575552028561451231167426069078681263098534046548742136321001062965928591120596853547118695343261155246040438242100107491508767686038798635937753414057506764489695586192563070042620789459048549248526462959963165961409659059388502869917064218933951994016421384346177266189657340991234388309834041398878207067604320653516793758269692729457120231799939232518361999061302982514177933759618840265295681349563438601613595260423875195467258087238586522816070988155310765817492807242086924431769937347084618151281695675825643882542186072613021727304592530388983388206107305702700306917196100163469570739141934719276056895075478063203828761246752882589886427322967726685569788523591742288923809655433145775396921918542362515595284884070011104774721164884244448440087004312082469374815758091197732235890750104904818545926385829095537385407313850143076337005975994791910805632462854437121876471024623920053714676216783509453537054552813033111503791301619943593657249964216614485944557412347229677038119949882590227611435918521229637926535406984330322707468854775688951619187852468005687654608196736188538395103692730578846562396768582040622578801870503454472404466789589898895319937716713530500855741410912024896952187680832337119909766096919609899625859765333571949007287768434797757340146706398774973248248146814016831078125520264501616451683914712089534847316159337165698204508215616413522137072889593958825238478256129875703080072939120081579620664894039422447595524859194018316677611610567150404169386971835940186822614424444387004313244038479846348815093475315049325927386252341491985007336312506585971199352467115230879425327911235307512267259372512373285751863317366832731518228567989677072273392688439276069356776909046146931053337627103681075674384884265850917247126804777732360515416750055563822099904783544605534424460545356544176482118262534211914456392726678590100985739213067527581139791824244901997084364754468578320023306125531847510974624903882490147396323740831804764746976508960257204180819107594817520091549384661290284912429254487707228748226687137854912220340450253433572063396954068866197252515729618942804085217287675886594571844128922281840060337549651855172119967635203330260184919929496311941513961386548676077316339733219666409597154337335246787635217686092964505108078434646590593918259004062572352739283412984692335081332579712280258575573376657424206833753752291442562486542879034534985955867305087053365587809476324643668661612278857047472825781181347984206622733502124117448328902518644451827161220494223561433235109564103568459613022599244554837767735340339356866755623770350464647108960165252967768555791517494787757444296649447296514252586975356956362876033912822334620423784740282833425601969239960861942919094723431610286759866591302655761917210764155031206203069062109367696057422031287122196323923042048545592721935710544374002082489830166271965820082274390158135536029644415586197111280296507984410636700415194571146907872693272914189741809878971776336902077672439793425546724544226555165155182670663695716554421782016392917744111029534087675990370822135785678134882762983449968995067782493933269274517280184802614423926708137497127363261203271477878311366211754464278947410943022946879129494730392477537102755441546943950457558622031272745662995737432593967266304195720028348454023284501889633040960421773964527055302110660195142947614719795949218186184630068507550141631133973587861919306176421374660359598472399868634005100405533925061756268837941928992756935603398076593901792752853886022325443583601717682800379577716631960930995801849997338563801786106663834512322901207568912112541615467749281551424506094750353512268172498287719508543694337,1245444034258847830394160330588257299613205000587349340975499493210689575330839039969912255501463878066384122565875645603262481588347277646646776576810637443500874310140951530242959622261784195982244349398395579389758316860524087471798541204587300521496078711042857232575337582881952200847664244809504420360263824072270396901922676825784344597965991858619291839095517119302624012888055102478027369909471771933575267459569749557607844463219940151458376652518242396966830593032863343746351637163484728667281292347437320783138708343586833214443387220643431319004576496275050032797267649242089567662031281877133816899763244796688545869088249894155967569050562270015801052293472625391698033972634359529266686900457938145347168328383637612404482827250293955754747608004617693082683315557898512258705240362113247805986369294422223879586718060703221746320777583905846836034789920750066905103169833615673292759044882463906640121078544109975607628652178026546092630018341603881786850769783965418427109770251729295612192853089442984527539835896388679899973589357218142544936853356480170972881639536627375066125566236409601748185393598700206417365192757521488104066119031296967304962574013210734519337477562042344451263107809606223136151785578139341187355697709856161761595855271644325485668620371405776833846037585363781098925897367347867168734886840269500704022583575165603168649293964362092332558665727700521633359214855629613784223245743593996357417142543137532797617286124354196548402576673813941258200015205337880390222909397399696685680321469464169777641021612904544307793144575199753146306815492792052549618192936706978552388082158843872885564964703281491846396973818143713572774350163732465484491516617045735368268133011639448961595155845735788084143115062974212708292272422818684579745969610118600589607158839542120082509174737042934749586531703165924048432193382577076004304262700833543200586980839363158614412109336951889660445618196657437680245326508508445506278100951857736198658308613389715164793100441786395952785348725474329313386887408190381490776298570256866683672363206923666276743700508891404888416725261265449604808491300660362973393124305464730969439070119499838590078180454817423645774928208812320200762799856211684803668608041578536942238483667024859933133208890063419482569315253361295234311920852400467028071958449645020252213177159528245538955243586183978218217419997857075714016893234405988838554604703662709354358730685750126776910679714651621522353829411640705848508429866215556118542214648898987949553429259073234806072651394623873216640716847996360385931174636680728034174251585325364624149154048538874467430578715897824287216542694477654078416914514867802855486802486172649759269119113309701603607153169792403951020233886362376500799195018265969473779015039158876308092032614363335721628517393358861164744520782860614041930890630318879889557416913655096652287318846802973663508184685816563128459361911017332721346386842569056358697165284810201801857014311743024385958057043592767763789498094282830615870465277103057941564135295692203125114601471183599197197837190844459554662933857165317205267629736493669955006809217285273589288747001183908343354013744760320642237618083208979443729351002132163921941982275338347608622207844665749791027341545409238270757073814323048970219183764966357615555724948252676781072685577395777186196018299994773934376484280312173227819831485831928577720135336012848239584074751745678580645172422012815372305024428269996594392587087928199560826633034547822871691783496196088724985267471665455585118756552165377259106433966766220053649598188584801756271115131846832068490594728990307772485288629507351241004609723854581010757064092497082692546926324710884528892252759802527486416310687074928011406750063209928031244165589549420189368375344655446529294569049439191989734515933483816446291383095432328763334653363965866351482930956740112118851988422235899081098341193557402333736125755017648556353019280612587786328908904210430523953987385779177911246041072824795856793866038566077532385043101953734334867234742070874870949282227741593008448510436479806176591115515597061872840291125833898716205474701237460102251605237724986189731182878209682757162711334509712244467455766457365645415919349927833390387651188036465061686299389671908551151856650485348957582902952341744140804998077473281533740207805616978495525279095340744292182580672809287753509801611190693894255097577995504633436006099568028096632899251898329786037524194590838396495392269937936418803520855421885104774165575837389723214145516044790416118003893711988080944867568406369689383195857635073731593383044683360789836957062452913970767913263973966859105204577312792764970118295608049726758545839840303852230853407230818805870670136692308124168625997866199903189234834723288947642186244964967528166209235949811339932456404545493961595496938625601720880178793255083505498615855038880116101352047204077509703754943311133701325388698910439640113739886770641958435183720060737463083509921681100646278314908395397994882416545352253747261513016111034325081139431829435823802781210769833908001430294804344135293284160243518624430949230530734794487730371360250603091274239106424849650520543685328439656342283801364027736026232712891582902108343051149289419731622444186783441415477747236264762714086070836134939769464435101998140105389895496001184347455805648271206952051347685668254276025133446922796023861856422518637395459046625427138646211140630664543088551820645973139044625221011607768976140845842851909657886554608593923190870945725923246101760816324351110851771195531135934581036924687401197011196869477869143914023072856618796110057587031147567799713934471258633313542642027007441612475082216857649617215609040490829030908597958125276921252607864732590910125350687301218004214336996160518082940076563565568119083732503876948255698315821903137775907092154047873243619675178599771369739716533131044300612198824889902083476116896110939801577126041994339723316715572931222412359423522577368582835143919758442469044002203488010315853321287386240014221619076870670933459245640436634196794226026225623699696091499210232028884877322727486294091732615481442874672315761884030337225595418481766219320389624566740951565755770587299086195067018258042799713008168396598688591783409835976557898947021977545654295144449001171019311734812465871635851506825164006027710483628260115309148015168585165052100308669142560376198194805426730785452602607083465032010422511223512325699616561523713788218492964917645363916262714544307978822585821109025262749287436185106600739891443734123212941952266349767306697478606585077570443256503091338636195980853240290733380673508617061703720273919369084440766820305422044401688648449188382248449752912574856519686952634618118280449558472226707710873004711343263478000026823959158644331413333099660537883431557346858065513469227218385668266326287411];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (5,11)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_6_07 <==
print("This is the file torus_knot_6_07, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 8 (given as matrix, variable "t") of the");
print("(6,7)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 4. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_6_07");

def=4;
a=[1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[1,1,0,-1,-1,1,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-2,-2,0,2,2,-2,-4,-4,-2,0,0,0,0,-1,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;-1,0,0,1,2,-1,0,-2,-1,2,-1,2,0,-1,2,-2,1,0,-2,1,-1,1,1,-2,0,0,1,2,0,0;1,0,0,-2,-2,1,0,2,1,-2,1,-2,0,1,-2,2,-1,0,2,-1,1,-1,-1,2,0,0,-1,-2,0,0;197048,60094,-82743,-186165,-186165,184686,63904,318736,127506,-42432,256893,-169862,182485,74408,-39035,220095,-305481,105215,201800,130683,-68917,-684222,-459560,38401,102383,9538,-311763,-585431,-351009,-114686;-356292341410717945201272357030970098413140770511828195592374630814462515885481770255913197200900623920251168278164969577087129945193392483468801453526638979771970989151849145240676205829628799,-108658966164262942018824149564670116388084535053072366052576839471419707023781725781326619263280633142484208500616949657404582943234174607910016586917189714597465901320270300287875245725420308,149611755538483186532159060928370543486858566311052131398947739015270756119891691954676148329311234915256259370725389864742815637442955821317947255948019603329321360011987527581231296609881603,336614244949079951425007451720751027014140471064585766069457305557906775353318550605396047444813774155834235561992556552303804476697171982906347763114097544300064347992286935524409997675604184,336614244949079951425007451720751027014140471064585766069457305557906775353318550605396047444813774155834235561992556552303804476697171982906347763114097544300064347992286935524409997675604184,-333939991097498347750000946625298118202312717422899507384867144384108563440512394043499983446903965634101745488433505646224638668540332468538198662185307536884822074022564061783805064360997485,-115548017668337255745514335104680652272508971411980172400304029513455668746426388729821550860330241859839070999614549113983233356600466444378036915036583180053794757014547703826809157516686719,-576322498740847889761239626845353849254043870680535056180885471191174355808102175735296723757796380700069577473084713742686956317650328869524131010945263070195225555871639997259025361592696950,-230549974036351560639201784111439209574651491438031169599292150524891689083341310737741403730553138931302949989301179480046621277057007093695573908449737014062990752195984097396197783128491545,76723420845375664055359042738511039015196242409757490537207382641383183153611112396466387802102103820424318193137241064804321034404598950277755425311113952692582810459442040016637508041950230,-464501078224714613173391557461922990802479456574515248316714181487859400214004041687062588651145730712094448449336500906876108172199621707498352295027061892581664377577649579157800246322174140,307135975481645952294763332335241377007901209657952178960009436986958669325949537469093456939118294424652242744376612883680988184257745958648485064747754124907398616997120708369206114974171092,-329960252945144656276918243640110929361992983977766677523621069506806423873178823663017740810393154616896052179140633087625146307771305242830290514186622033320038341945016810108296880306162321,-134540825279569956896473313821812061440486472596748570793093111981052976340825218024044847840752576095198396270195867819250961864428316464668061780840439859261626035632632769049503366016011819,70581135291743001659147347127115818437928575661408456898564531047473429355232130759711195509404591521477742627054114620241335940394444153764451816049342393073139681609220458478726073473302781,-397964774485363800439862568616435405638424231079741112362996297192101048647106848201835162690979978510748518423202849685547091095935374511421246756531779588014835137930273079770865952569772565,552355470476673341612347655891852627955344158361027714149619354653855019158848892957790078529740587577431672303802723930921924576726746072246541726264380446057141900807994865159265062445141488,-190244502362514151903860333751235835453993982021649565584282493509924858962744937565851503407762368558884827702030110532913622858818825620074909906971128012270966455747855080073561782230659907,-364884670215799608935978856161187963642218177750025018627650118236970361057662200264114749681000293927757853040962727375480845606458441417098776269353802159914601671610164026012456933581868758,-236294466589748960825473364022361380835758167110537757727042618441833487086711939133376153778801592127464084391816766656541822611201588290646398058614295209741942153118235546002746296129995804,124612273623698026011104335134096089644850099881062805791683663025457316020866728719534173457708113002589146091440541352620125062979255403166598504954375624669346072413292054401148723259388254,1237176010031688999134753840041230678192298344977589783426402473738039318055479415208687424461017754206584798906276462535446668017634844131460679066593093279117994206056303906326932889129163745,830953414491441369091270778679066107886113903700701177207744739033608023427449161315047444813679360110758388200356898776021693777036255272746295780840413770191972531245641730214483944358387723,-69434768191065018745047195517570758135900992288298863926265570814756684018708058237573193768583212717961340425555745546050563785573670458466907845898947378975253516818682450133830022952904259,-185123821559485685637722117097873673347776133263532267007704172722773718910637408571064719606490847560135082655346460550024809037899040702059036882006778042499771488470587715747844640888910159,-17246134710199686174585561595963383534288785824478387649507070504183465330862150971848991488886921702528774813791464649567577557517068714143834551531760424401689979021071075308061882862899866,563714268783391147079819505120814881610450276263037908237919146738912738723587415961056524800781439600254428852041815341502406798338207916486169990810259737613072844498685280855734860044591954,1058547063276044503761144884743807882770205302370539626760177583595578768306978392283552834591167901722612751187422570424772686788431284328995234404052815345851338497052807478747460832577939673,634676923725359786585773054124293488256151438819913437876475918494750889318577558238387780826453081895579098931381546495345090769853592350113774378253308834950033557997678105908492418727817141,207369491022642190041782314656600608514724647836666844828199610803395355937854544596086542031294348565476442215642623796610867356929719095745992560717160415343901161543788275267259685271334149;157719084276680582116744582548572638545816063426576087825679396686960900023703130307052927812559704316744438,48099806395004480642907560308523426478686769292541225598820478586467400460925337545532249218301960348815013,-66228280369784932636138387569610175344060627543061514123260273233269080379710873041068574184942884059368024,-149008228068126753733931606563654669191678410579191554291683269478645182660634430461676892463892942149874127,-149008228068126753733931606563654669191678410579191554291683269478645182660634430461676892463892942149874127,147824422469261448930276328471061296346436327646058987435413833464577467326629229040073368042255700001104817,51149366456990154275041846672810614132758666503653517500366490225140825357855572444997717809537865698079363,255119311264321698375840918269669565382745467055403535834952641906617521771116890004206193411067501491207141,102057009255523701348796408704672480057766752178499708975991013123541657456164443855969563830479052639074012,-33962974422618399884179012863368489904876310357458469807454164265666867513528537337039045475937505379210948,205619588714878125034087461149823752760496559121855643953768915457672478227584995807974441681985600810718505,-135959152558795405380995840002769099552745565373741765611655808128174619381197784906300111770213412172215196,146062721236602533532815025508385154607168021671870495447145389470687648901919662894739117026688713048212368,59556867478275591501272435641438598153328537449985148506623525986984829325665332913235324655296887762506137,-31243983469714112921354821057729755925642127988390633694710909269190850617236671732450017443279144216590244,176166121218566099229552692217267340347232077868703382170805625095492769734871404251404805666159141263127076,-244509883804578888928612580800213745867070139618843580676161989867085698409224432368401787590376688966023524,84215081869244790342522031448419015491646893718419893023927457890557585441079964553086424626479185802617973,161522630054779249072099471998203272596249043885160237724930485218975628399086982339142142181471252156683711,104599910126108605582206022295050536534666074341151612223028199206498473964707057051665572679391511384615650,-55161819105476816195747667550545961038234367479849296844841596877285150556887401198546377664620685998625964,-547657765021512226752279707282233100011648727974192805632444927936065125938949916898178963368139835755494743,-367836173775888759680743475478167968059128893002300489835822863167653319063847441049435891283037293422962436,30736523868848255419314627473751258032549849029901081708994328854776427681632007972276498522847755291975180,81948322264115281752967097331972476007045420515829339043565698058346787722416860816790832224804610280656606,7634305478010329423437486441619736442135893858159853059565842259755151356147133981916440793492925052025094,-249538056064262353956714309655975455274650102422047627323278012206756684026682630698701544464430227987628927,-468584513555993412108663359719425867588179752283118152287134682320268191820148122684768698907041093463911714,-280950925931110056677644021638341588259349755426591723902825196661186404106715176332408048488483849709282193,-91795759913094216843819623615391181967162625604625802892573724617559162133685280755930900486740395753460466;-57102954125486867284723758266106011618844505708029008958954256148574091165653046061031413558991885226454580320271743419848573625895983497738577560609987442056671346601240666819031450590706193062515104659679530054798158746798458827877119412796030045967753700116034821453352198462922807805024214316817952627784520004483336837002352782538882561666120245845214362438094661425807234920011120214815070989941978543062718168745906280859497883371978645462172134462494971163750620018564297410500148366122871111252830148268838959016278782649357257719409592160697870588564184840138655676240499921970553333903843908816220807171708908277806852510958722275189201631492316248396000038045907823492901022805425087426051955070838251592699868092724474462315621426697253927776124713461124837597928921659924928933558926515233127698353557280853489896280216049724581419150354404411874562376351506364,-17414766580817911385084799283643450642598969418711660429841445074258106829344901496039654126984587545664522637434363545785867744108515287805472917546212071421663792550707794021934976785802278490000368607731021315969737247667968035529344115614907225211980204394829906886202709485213208798299711652148418299109544197940497148570248299095094228508066473848831818371059939657276184793137680805165145238090162827074266965916340638735941074764082532510490352550029202076620095525787902315907124473174323686588313173971411643012361429625657907268823087318432682765475692259898212633561786174183517916567580364266949202571537490056381665820231677724171075125561924215722669003716816685586778232252225991918600431943560132387117233259975636898737687669590346877651755975384948200866139746335893982849863108483491627991532164640539757500711216012318419952147834969642373402231552247510,23978267900233241949879714233143242861526384108437762820687101703653252128007541260139266839103491353202435010463925574110960317275582081020636451299616721042950304981186106999821692532122211681103468283015028042448322719010358422365560654705271636949504679890085651830155055447544576153633531098839303076017361541529084497856252258109989825174366345990217461836830998049791572316308259136740439798005875521859267504913538685776216414818405153737105571199227472620150291206390230131459789092438618992476915796345035601931862173375742374667747526595941718721376140156622463350115646738018448750821945553909061940857153994317647993866069648899238255827556155709668787987411199029936967437826667794695464397799412145458090189095092364612759260576063077276312134564957538282938171651184033824338565412311097744124861731814239490226663380099764468918728259728411115479997470744421,53949146678835931590579952385254484455676725493967056010940070926369695109079002679306123915034529612983680866922627687488450711539429283891263452627763112758478398800605962673564062778516931595132258768810751266013796764256333370561030637386459826999530651535333486325269838621827909839819390284687102214840109005796834842778557282088968812321891918963535449638201721666244189448904335506857836701663575689104382670264458496898185666198973558516385427974850594960863179760494673574558867598548761398830624325453962770668587093912983223415019551138432410791005898647705564028550865260341596826060496074246657378359848694293511848398750664954659556975513335760123655512155553865846660925553546056017551792137579167916305256800947927373822890009215941805980584767750992104562002063903965461201118114916672017665279911879861012956358002428209829537253720883402257818480881841773,53949146678835931590579952385254484455676725493967056010940070926369695109079002679306123915034529612983680866922627687488450711539429283891263452627763112758478398800605962673564062778516931595132258768810751266013796764256333370561030637386459826999530651535333486325269838621827909839819390284687102214840109005796834842778557282088968812321891918963535449638201721666244189448904335506857836701663575689104382670264458496898185666198973558516385427974850594960863179760494673574558867598548761398830624325453962770668587093912983223415019551138432410791005898647705564028550865260341596826060496074246657378359848694293511848398750664954659556975513335760123655512155553865846660925553546056017551792137579167916305256800947927373822890009215941805980584767750992104562002063903965461201118114916672017665279911879861012956358002428209829537253720883402257818480881841773,-53520544159898438813621513636951681122558546045598258031512249558765146568449304051944945620133039554891190740965956294666362635890116696848052366142270386217214100672853017860522340454140489031466376408638178515015487352094642356356849945762866654731097793365278845578039198174828657605701161957733937874082345801832590538598481695103893833161293822884812840771265819325755719451782913578943560610410686006250853145904004572157867984663678686098778764340502535318019460501125993636690413385661973789429404590942927384876954777651346746342046968678100023202404236734634723932693998726262926955575882785448302108110234341820123851597248449682386561470024629652805032590067874619052927553911680467065204417209489795324373473636910995152899302529556472828839953153256064658718429906619580030765753796106164376636573494142906458610478683606442982180487684445736961908621031720625,-18518874489642689938304306809697325354688397206598827638509463607438181163218567331229707746710538362242264100112990952267847851236800516072646016127553607074740580005599800088165321792772397189880202813605504479195121190285702750753545562630162514123639214559191902470220353047495812797124786937871023222217542468546363636498596057960660783376590202982330510725585862700598037902280283983592265114652412299685036675705352270904505314656912841177071793169351028239616590312319996683963647439172670978375959886422559028543393180271954301510777814726602573248581812322598830686537500986549980547542508429640030506245098006054157880512080878667347035983574148708965596900222652031699448841378231067090060370318123960060771097527491581123867462314557358802086117605480811772286891704368706732205392986989047768361832791883050693660088290274244882963638915991329559580079169930547,-92367175440203311532538832237351131294628833438321293286616681152673011255001772610272160245924024656296460899338849162474623797682611042860925577460707418865492905871990293419774251005719168755651678397539551482115094001778347066641693232091852984803371764237204801550872427402281612455825709078453941080268970907947339231025823319887930892293232195050400420901237296230548228071692705303431730290759337555244159650476779625883703564305823107963637894067311329420215651065906031201123593698854523683346823706803489701442024958001128059540763024345063121865190415291204674774831327632553532296514691000326865186245173372441580144682872563138451799588065991822657831632723255438006264125435521199783963589192108793184559997006340851937597400643175046392899555732154639771972242338546086907423105876039585093510690285258070208937293671049530885788155714854605045726732637021615,-36950231764465148085775991238064396073405401449433370632132380863952377431731138052950912555584521787167796692568508531342312738076691995810798848923532980446360405223036461835009945389313345937603417783076842912224567426504042527262321021647324459883864091745437839776559089573704996433621296061561389562976507577787424988410061625917247291726386603342946058972682340880905948423486348868760558699124237614226307932937919658389214086675285637739617913569803680085094736363340634498110146090444136895120961905644504827538250033691183358365052668965951381299166538508604861978971252003124259332019858467771264221995494694151764505464371019517906661935280755688691448471094182777843546740274244700504009481826775298396373199233700001367322990151374436228798998717238898212881458892659992187690282473957370164613464370600804270415262205108678183760185237087416885007173705610892,12296458474344620359635208227170081832907769001477238582205081994723599510479629584982770391656569675480110345382626943571460389322137273566200385528067450291597610914711293581999630174597458120285997654359904457549170177037640403876739611550390706291133259861044833109617031010877068515280918003952645904608910969616718306805537195926765890844094624297952513648261322128280992995156908481507275115809002302609800242595823265184751113499345047753537565385602440944791669629786989936462288244893958220257619131359357225866988425930781066528322997422172159683285940202352620671736756986818017820707598137287476247714394536309728293707954384947765440755201081593098355509264827648587642064963437419589432520580888697856560929035128624750357542410003816005193134136680423804366107440727531044431551501951223921147008429281008398375101069568754099186731932774983879259188467304582,-74445562472893395504519408632692398008606134570524421453111098436805468727508566246582268906104613320603331123773716415758256445432802307002287155594711060599068783544450820299114476400592115763794362542330991167350587987161752728437019727434395815979659347144800230395745500264146661862685569900866646420871343400030375422124185143728847538912348107542070907187688109457466606925812959207620835382156594006608437763857164434877031912817660590947952943198770080998232285577186569235020427778025390954454686613217067954876662478193163903624103713079167502967381041885265770939635244409585896538683064652902287366077116858377858723919722624351192400419249823954862095194619163890601607456807904455153753184254490542901274533175579689299941577430383423132782601691155043434133038012208883361643615120361784084386328100891067814964509544027548419645130386074072724323090113075864,49224666039053683623877162044767261507856793413671915065293166425993119816390715511037503399970962105423618413709709436948015059951117973730000779709722621870987246316862201531571857252253091539710574195083026261610690155594041526125800214660079995851942190701379187238783085439853759519112821146063825443660422709491562652604408698181575274644711833318012041039461780147082127272527799260003974479871753178482990021709307519591370330274094451425948205319331543850090513124928563413760133184031592890568667563498374280936468546184063548244359308944064160962726338781517018313946042411022965138179394762672567715630538834944029239494538417123428983870673313180087300642103360311108117222313890506711608978982023709791537087046439023391080473470593262242805397624994047710501480896897745491896908033086825747107634347965304045637821645997820978077171223401126517442141843199292,-52882711743278140232089719394210322004104784743461865636163612080673455332529110219070061626165371556423828997588209824024852628855769668686419531652923902703284429274424876819057866990887770635297497466577629136547979354528201390891619783791088913901786421260559025303973405856266842561792872827845761664534639797740282436130286107296017073085731763796610379545629967374144939153437743992931357209394555323598375346783096544112901067367114123359722317096776218262889638593010350018166320900350249727609584407257540711356963355052217454342423728211669447661895146848772214704166350169881281065559925551813484878939561135899373065652530057887867064929586719527066680231201701940951791344258466623096367082293760695518075378411728224735058372228300052436031142123156463155234422449656699352279387342958581437642847847981850683076724614296947070199199064369604572608054182727244,-21562850729615255272429689238482076004501349827062555816947486356132013394979456027512207279939241764179502126185506591733403816577032638315867623941787157895784354270025943480056609409704345128496865075753362030802608632633551337545399943643306902077872925884241205091772094407879819300892697073020884756336703602290092985993899036432830465826616343745460527642058142083321667772375215214689478172762038683010062417074067890764130845450546467588230626101993862735342646984176219216854106877675141226845102205959527243519699123140946449281679984867498055305485895036493556235468894239704615473123139101088802487137555722478485658267192566463325335489663104427795414963417461949649816112549437832057386101960729847383199154763851464564883205202083370696751459567998580278898615562552184009364227777403202646743480252909217131887784929730601349445931321704468151715035930348620,11312034703668039586594088262339369917693126955426659315054095391780630347180720702531166153806425398533285979918167456700831477469627361158361731797031792579881404978425648331817896436547000038352694140991467738029696323876497011976972047801385160966975804984417107409644713481570494407258818886162433846483282629196628511360935179748724101603793444730555898193124364821143887202794850818252059459147536513437782701795072218012083608599907686457099941124867809825705576031427439456860762843864491630674827762305026158203520187253828848997294182211082737092695726552148216682759589204487084683016115635913895437552001196555296893195157547808196854998888558982890877894148147938889090572329611319719069759587325213364472287152114458113734815421628653435829905816741741754589564953752645371424708952605884889451101890753364409322021325382723029345500845005606697332708907939347,-63781792701519589414920606022789384450740842250663009656637149359650514570583853542297861268656968759318074929612688474319456396397020158378512648280831579486234494769033821950710530327889103329769536875935172237376913352452938704942983611300958733194197800346229894744083574427162869052879082051988639442112308918685814014212716781828679782345438785125696292674133872647255383733183792792366783124398069469081542105429135969395055938733509630145923563592980819312091567195160802263232629178942221728552234144582602803405063102460004021821177926049476601375230334495426737967794673882993725354337267232406602373513063788054642820482619024239633201769673557285420059927236134060068098446457006351921194295928024129412786321493435500702446434499741166962533177744895964117747866182137764765552000521473189363262762735899492901797678573922394403165575089007453713538796742595076,88525981127480886408411647917707008116480443588335886107904191478840495429412418110155582626641215330273470382069607786690698714528699603962244076878499405192684912899081392199439480343744911146626971448900436237764735303370018249492932024897488052059414121788987761008187383485611382029972441874350494378430548593704454222794139945316517199643458153529750303752749567098669938601121785688021123737930897736756193480307365551094300831468773237901707015985705678162328672156652977869079703879024921250618109262443178978668632572759456171738513311647357674684861614774308274090158433814633526901952620037133288522907534598798773792184948718589539269162577529423819556711652125178312649971632411530943415378134107272167897222864516090063938139588351106774249808927527047882720324394289358777479241159050754522101652482187520751124429303643467172754077843871787375123173386279429,-30490476017585059180312463084975965310364604908805327522311173220089638067852428044493829816132778206160137683197889021797036637218941381868485952186381771504431364316107215990660897347201014993474569394664452075748157830094671198051757448337244713689278068343210591129313461081885627254759962569361379775909649720938546219696464425460185581502500103076578779992791415826818385337974105558224559610868913602855298749196106011694288763405863776446218408451394432507981527123313930148885544551494491678173601717671481827088865089428786107077728065089442395238891477902173760801341988446770700637528445131076723738954731468430506808358909794747726502968293215358008501018266631771605053977089339009725407536535722568853834775478894312047776910235469634795565387919620563112914402780513179676587416788359181986023670029034551245918345308370692750833704054410415659466885293787640,-58480046194446276125904624345845647480222185720637885225513422571060105137980515890118850514618580566947469207553108515762135815254837016300675692424187011291434742670460802268525089725650709102100858384687388630782313140095972965784684224619407435300474015569738607184259314639166005430143448654101860949320051281448860765533658291013501576773260800556095857307503109988692454159734589393208674889017035777300148995904542770059717569631227634463826136347706885041020525323994710520913410734756409258084593125546867350613146117486670898529487782752452223707755263482947380493045114837809162568644253327948115291203249881001612777806728980697671201281116666581845880763556569758331536881078169888968920922915709386540677092143645017130803023765285213497329169949250809659170600600739602443874829730822223976368590063746836921912993216113780747068950244994126804450776362698211,-37870901272689904375429108143647902624667373124529835257313035688076549651866738147018839156600097767864157943800843449152246293397807228532145247827483882762340104339515239170979191180528712217103014534672232307188946049621452734518719285525663242547487048252294172415825566263357770182294367467996487437745724136913047632596322354404262562634616570710560932886292997120882100877056152055703938074384415881210348620540829412506706896567124774644400088452885636637231559980565733569872748495328473276853001318853344843468472308706939215327340332037931294855287353374942120646708926724885275995344224576854410636206303344071648627887710277586550185232962778874346297585363294368571371814808110689874726431333662539175614888010749269088485014391022549624532024451605408497756705934672573901243714281988963944478570033095666045442406628976840642319384398535767887081152362382086,19971602297238126916595485609725691216028108886566903548497069094795586054480689859263234989672788756741327910458826138448693950201875398775291875058092198720656713102989592250103231084279336526096504110554342866808216157336850464652073495217371598326194838060092375739181704119689820601804131650153044789527859285598013078067431089166285179939149487086334081432574030702004430521177412516270253260193514429807064237513080092919118948714155198624795840764883993638212925673647006157896126962718367876970232106194923552118485877214439331292668912871549339615562233036448093393066087477966938490178284788858751974012424375632461892867830229129275987678878687760369473748360726038524499265028042616384446581693861243246200524407064105344551864138060963088600638419684997470556716341153375100953303892175046545352507642616350444366038637720453573526320580977959929967638375932644,198282131651419325785028314564733402429200120704391947991928865304340372932206662752075818319194018327062811364500663679985723531054317622374888715869937493933651701247123262302186743480630680581804371322779392703770469659863923751784845677112609754364078958641751423129801618509423315253672814466649409848155518543136649010454006852874281587072676890595839085870104348674755308558444730321743690575165735617647224954616317152347460452046354637920437249188336050127535820671390938383917781751749275727851026475991323139619990394091126956333573852318006354584562068392527282327350712675345316716824222574214491933102504819075712241280497059958802682417543235152983752996905047471874092811641288752042215102373176269525852617132619986779128131556175834637955523763614527762527782287506938925760041155802776309895761777743022112493653971130707281865021554239876882809064854204031,133176858419820270844503117762025895718587253071240567563116692154392378182409939952740430834975787221609341232098974519777021629626589444043816678736625278748479348706369259483956913840497908104816195385466213262947176665124029721349903576976533128336490893438317938431602786507043953306964753115610792330404378782448007004874587586591877044473904412912271949530216596284089766871483560706398928777099212574587889989584203540283872662892342773368190969913180108051525546663150682201531637880403639568137625474807132947698900494581017296549585333025599657522599146873978108646907553988559009544583399792940732420698163247477018124062587295124449596520845942288286489105877114311756820104423358040676931125162511725104636059451456460712242794086224871531383326817537997518391273539278354766591165197227206709042451285757167902203281621487059724867679272105164224726984345407710,-11128306510965963575375933991599696277938613250040710755921411992821006429155549012370931509474072934768604434949303366368526461916655290898159794678512411574585540426949425927753073703149490093061233121785494606966226728303451605849031915911401977919103498292057175320792762307361639642124523103225813678329018503533945022037856584028266344100153063007415831386947224962910304443248713492298381440370237608272646811585029478212161951381744999660068144568197510764449613618522644296004373864484473615878153266669362366080207494772602683433387892986624564748044932620126502568337128828951870966110796925939122085307320960833627568333654473408938497407356758298106522395928879743192811593451723781122530514449484513067694386984630166379249561129396058713453397880873241787978980003999996868472606445192739878970172146890308760769378783628925681855436435114506360458551017783142,-29669784784568845830517805522302848988937502679068724494765811412749488326768380368573034054698680994338097641092890791841343764917383689780522246529029295307128075122310816499023259431100204781746347364463291485394342333345896754177788792233094427524413496249362833525798174317292956242838733471340186665430848968142978423695703466943132992360459472331996111867034626746338724880018606669169451851615400695686333773464497682692499198190101704829747606155144818706349988893751527485453265377546616246229059413321619121988535506182588169907775801852123091366341605503819153659499973785928353897968173078848007224674301114125262519410206936632356636230681945156998520577241384170470895651512164083412854558468149600942487660224895433805382136671253853269497793862101429380065310862295370321399444017532050339139395613224585467643265265780521290360958166642534994032431579515184,-2764037069388645102521696268635658006275318173456115705059202301698569290416541925470533182400554164705842544779730473187060047856935747165265268609456323228814929758083014328451261515449662594408645300668298952432942580563552864662160024563298726287038016997915440992263500759343381498735255057516745316323181209309561317063402782431948787730313185109500698136320073721578822480845640574686330470049911371912662339455081986380367802903590531535242098777000964387758784441874418224267022926651924929137703224874028121082935340902861362356051909063108464820067891857715758813054866658903614146390134214089105227304527001229710521243960813129373264741410081744516791099739733118848873448945219205643383375276836371064106369511763961467513266056746489593813888444211396094486053228042785292348732997028573901912712436143302479408005685749371586536291570620212647279481740790693,90346455112582529156790898909484026736256240271671105111802483454020869961011989967547686783890147755544714496747591464331613277188308995609600719322932025358620673976702110609186504491675513480936651001157627353649827523034687205476898419789046390785379771693393383650525088598849555298040456398824905889520943679641414587672519526939164515459770070092716753078148254677343864339071331073069971613196869448995292069192345853655441414154904551958324548245672730832341693716397023564944130332652367394007393595635911069001285180160506137950859823281271094794235007843709886861581887394547398459598761878451865512059892396231588080772747708992124347412328736361069503038220236347977077940481206979011154790051793080304826927550000903827577979581750970296467940733233188676815425803439298884241760399751777370161384097261520405978640484847306419111871815535335542991585721285375,169653280097427541519645540809775833746253490627446768015151380025759605604722851328385375498630668018012517347167689479296707146158340012785619803663023062734296467173486676065334843488285926725222016884557125037714344749473270728843422979498438427352062544936823460061491241492184557239850163999083167323353038971729864361560034349306092193327299641764094551753211346473151168592839199146050155541954404839116923840674609749136210020103569974793592151943698016268998832591091661433363784253223737440491444351125676678762876257910888152684612438735788564090395640287101487505503392847227901765228776213533400534166342381314959074980760358823295582769688796019198121302012425350215694632733488641803588694330247025864482103586003891356173624622439994692109087213967930013132265085780704686815365619241812728162275339567366066787291813975201649494358056828165693842818278905792,101719635949783909497907117378646852707558519264694665288019033415486801012772065917119561943933363065764638955974223248798129375392431978407621403821922470840736774565381228536186960992069768628394170921716046419840140319763564962640811569679354857013896713395907487217639090760945405258632572933911575513057241578539496372154496476977101466130784928552024213118189677506196880282020008560951814809088509969427052470607074202819443579705345840102724813815449851675984914232533094795054062456578933631590383226746614751124141243517147219879382809208756720115466554556127272605332429866094630870608151014671103323880676557601315824722269518109393657776820039581904283457257156020856122503389898095125963459072707173445618911137782118065319543273058418642613997528175075182798551035052896763011595508820245835992854166766702766456430334936279034426893905599179577489116467568416,33235097016136103190165994785568156228527064378379962859133956298238846471032871384411152081860983510024599234569954154470018429390407188963764164248930101514103810789906570835376539422390640857501570073116095359168280889002504297492404772011883065231958018930621926543317075648310165231311546648219370824252537892435075486203466274562215761479868443009687063663876451954624361707628733565699904241977200535660320259877359797393752288275998396273818316348250129800286355058901745432783872400459895135878104135152812314197590532623526326009919937936413014582666588101449143407596649275565324952906106529787193111294533139692675033723455970637449816538875573158796500763678471811986670718821646472601868430989449150937657882883991021300691920414739345852377315222094153036948961268060956464471866676558969255832628329219734587835673644690437077337542259385895147848181821980034];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (6,7)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));


==> anc/torus_knot_7_08 <==
print("This is the file torus_knot_7_08, available as ancillary file with the");
print("arXiv-Version of the paper \"On the topological 4-genus of torus knots\"");
print("by S. Baader, P. Feller, L. Lewark, L. Liechti (September 2015).");
print("");
print("Below are a Seifert matrix (variable "a") and the basis for an");
print("Alexander-trivial subgroup of rank 10 (given as matrix, variable "t") of the");
print("(7,8)-torus knot. The existence of such a basis proves that the knot has genus");
print("defect at least 5. See Remark 16 of the paper for further information.");
print("");
print("This file is human-readable, but can also be used to verify that the given");
print("basis is indeed Alexander-trivial with gp/pari. For this purpose, execute the");
print("following command from the command-line: gp -q < torus_knot_7_08");

def=5;
a=[1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0;0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1];
t=[0,0,0,0,1,1,0,0,0,-1,0,1,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;-1,0,0,0,-6,-6,0,0,0,6,0,-6,0,0,0,6,5,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,-1,0,0;-3,0,0,-3,-2,1,0,0,0,-1,0,1,1,5,5,4,9,8,-3,1,0,-7,0,9,-3,2,9,0,-4,6,-10,-13,-4,-2,-7,0,-2,-7,-6,-3,-5,0;102,2,0,102,61,-41,0,0,0,41,0,-41,-34,-170,-170,-129,-299,-272,102,-34,0,238,0,-306,102,-68,-306,0,136,-204,340,442,136,68,240,0,68,238,209,102,170,-1;530,3,-10,494,305,-198,75,34,-1,192,0,-200,-115,-812,-868,-671,-1500,-1363,558,-105,-1,1190,0,-1545,534,-296,-1530,31,708,-1031,1703,2247,686,365,1270,52,328,1184,980,458,856,41;-225758215794636882632426461532190544097722389775534777254,-1277876693177189901692979970673316384048119984289252687,4259588977257299672309933236503915927059889158233362751,-210423695476510603812110701881558741355817403627784614723,-129917463806347640005452963712201400977033146895142736935,84339861749694533511736678082069989059993565754408814847,-31946917329429747542324499272519238491057110908819436125,-14482602522674818885853773003542054782612556945331477710,425958897725729967230993323633589846547428145450925815,-81784108363340153708350718140268449980708996881703259957,-10340062282455712708604724,85191779545145993446198664729337168753088422045310666477,48985273238458946231564232220054731427511021889435091004,345878624953292733391566578801434450769295579919044873175,369732323225933611556502204924915482175951556064296718815,285818420373964808011996520166479082962505418455338829783,638938346588594950846489985469684496431389077231505333413,580581977600169945335843900130118153440598843550240864077,-237685064930957321714894274594118831597135260649352471607,44725684261201646559254298983718832962036740434925832854,425958897725729967230993323633525154829228529906817415,-506891088293618661004882055139147193451751381520927971202,-64691718199615544108400,658106496986252799371884685033623404586787551184887984686,-227462051385539802501350434826912675279996985158530252047,126083833726816070300374023799926392727152301378631285798,651717113520366849863419785179119556888576129003124097461,-13204725829497628984160793032641285242970272508978700265,-301578899589816816799543273141349207653806267629569966136,439163623555227596215154116679382526237739128935376248939,-725408002826918134194381630169922499415837983328712885735,-957129643189715236368041998233171073161309249941752395932,-292207803839850757520461420021410295721481048045193706606,-155474997669891438039312563130644156830643043030289275433,-540967800111677058383361521029774945481537076408662616245,-22149862681737958296011652828946672020466263563433433980,-139714518454039429251765810156201267816670002033060911878,-504335334907264281201496095197513736525770619967490629313,-417439719771215367886373457174456606876883961484407262473,-195089175158384324991794942230591894172525038016094602306,-364620816453224851949730285041382206329182582160302659035,-17464314806754928656470726268987084849337706676085744206;46161806495839976388811739009389061075,261293244316075338049877768059177636,-870977481053584460166259226392630938,43026287564047072332213205794056232341,26564813172134326035070906410358992959,-17245354124860972311291932687430180766,6532331107901883451246944199010057025,2961323435582187164565281370223531665,-87097748105358446016625922639690349,16722767636228821635192177151528939716,26275207,-17419549621071689203325184532730364996,-10016241032116221291911981106192825686,-70723371461551058165500249199643755644,-75600845355451131142431300868023688288,-58442588978695517277155994103393062966,-130646622158037669024938883988466629036,-118714230667603561920661132584905751280,48600543442790012877277264843506513487,-9145263551062636831745721879758134202,-87097748105358446016625922649009938,103646320245376550759784847965139839277,-9319589,-134566020822778799095687050508878717012,46510197488261410172878242699867638935,-25780933439186100020921273107533044172,-133259554601198422405437661669314394060,2700030191266111826515403602380341167,61665205658593779779771153242817087513,-89797778296624557843141326261972998572,148327465023425433566313946288744575884,195708639992740428199358448215555835086,59749055200275893967405382944054681853,31790678058455832796068461770659691775,110614140093805226441114921777392535060,4529082901478639192864547978110359395,28568061378557570293453302632087468148,103123733756744400083685092428584732868,85355793143251277096293404206008028334,39890768632254168275614672578035542681,74555672378186829790231789796491707220,3571007672319696286681662828885633578;-5640927410536551691323562407083568506675445416281209982847424879248393425972598738262672860877744915739246377092772107316498106001565369890437180372808908321238846161734758914552662280416967919711275361621820399057649801700209219788254629536025060830803917742222667111068943400794256625044698857458967795688876420755660178349841505901790708300881096429112813133215547870249153491190033039985597907323051309581071914408497930461663559442167553142196397051444267653536037883598,-31929777795489915233906957031187419004003086137881894764216180762106774189973703674122045463487864093983287808098524108659445140704983445615964379633860538233333052654857120287149197216391445681240384101223410598031057757096498550668168914654990745072030305947971530156509372522245339938427996381948172257400677940923574870103843047625254066995352484898069483560289577212169361704100962635177803892404192732160288368534625819617572475246800152612626794091482192698136805971,106432592651633050779689856713033003177026629714704064871884283986655650479320793197438853493017029740947561933595104829783027758252066443237589586418714709127531372034558676129302424607430136717426981265806648133296990675041969024666903132662787168527394387989458856362630076265879288622522472147950099491190544569580030515957642538379515066872791897989628721934528356751250296245136809969918080866522276267871457364119845816179726527070133765622483171003728701432645385199,-5257770076990672708516678922877624539882751182265360114220716470447753436563596463858873326191055332331398619944363847611323247931957209841239113657476029214245266340203985121152240543107915307654901666438329190016770696694688620955958688314723921832851319409352053650911045679533785951062510880763850355024565898159007506488863927552064737672204580664387521443563415180806065219878039086440600064441787372503285920719544838484039249754762261590637456585567428819035277728369,-3246194075874808048780540630405395479185801072440544868104808280104069680037527881646678194222219352320158155217718549438240474611965940009045726090544718302917987574181221004705310812763620221417068783810351984447187303508491608155966487791194846072896475663791986444169341206326801749728187995427307607262893243289671035116579749870108344335672785036668219200059180934024146961487046836854078260568420358518219032506524911159830194371029202080875283982950539323007849712440,2107365334502334405437859163511462670184087748870234715106701010350442854221953950996417507379232219066458961776508841858310909064856803436408231959840874338265228357253085170357070008301325425773239337491898334099254673970802567836182250231419405507248324191845217635977282959542435748656848357060420382737363617429175462320891329599339345882917381417249536141701876755627609770386465672558987977663673324093295833489413517239444176604817033622131632384156325194854454835805,-798244444887247880847673925477929191171288987181791481279075247481520979056978362128040424740983991080772547176560423094085790120642654400469589679664371819758573939751008859918156670805882623562059905947480321081281346437427532839074144617869254577727885393829703890250118064800007753311083726140335195971510497122705957905757143762588733054703523910788838265837915535032647977209594882837015958804949989434274468780414482733062173610863326255206960552300644003252620651425,-361870815015552372650945512884016998221898614226100611461089788306834359903134664335169943395811166735869941254847776288134979806161566107379982947394422650094720404898750856722932115647333184407696453705575701128487250135834297643750410996873370113331417357165971993539439374719814841163100413006906207370413662283225334707180425397392043299103605761495121618528759888998478271755707472168906715393002006064738219888963451239704388222629912986729863277226339923720857944661,10643259265163305077968985671355510483463647044364012450904545998320250293451517328321634483867504712178178933750263481866579950252722574645418621610566683665427909383874123768768566982136722747681389431270403997527599404800723150197400377378800855144390430770659920235860990666158739134979218691822735863462762282299351890337005350315216219150927123937448223059679201298325207397035085635418901913704098754078972235875023115364939189238303174558597189036039982683064882449,-2043505778911354574970045249475618976840177168504613967925758162141771061064252566890458893287710692887572906133026726888838185772610260663579888397969162653659589527863601555112898868600415901234071386350256564216884763409698215597757776497245004044380931997935383587555142995002429280559128514301701061130201805974518906637327648297769985277302267032141166609786633207508008784944134429993232569876961766592136161766238104500987738633429663002825578200362219745819230177945,-3210804486110804594028547044191572547905755964746727948654888471310111121179369548397060893958113631988768223298825217464178867771695798479061289537672649350541864600051288643936850483764645410602486617032834688535886730260169901770322380880081658212809246553511377190437335718274306700478560898860112532577127768435115471120266563799164722684701781699552408402826587871946909823900332463807571121879875364136422310699935238897598715284141263310,2128651853032661015593797134856715862326775891538295336221637739881230238112071282947660066440831416835097855349242968123979396196189186062308873113414569492432330308655476519540133214288124779344105924371836564501608634737564693008374876270425520532586368049983456380881032810213460898137114630498309425817518379182194932207209049920699510474698714760267855011211942308577201920882946879838234900960386299344422946721109430782535091235331647678383857268764469333448065599761,1223974815493780083966433352527075948102971210567553495091777580454572855763963310040894101491058738701978153436291015176726769510706722367271594656988612883031012866354505023882201274245229834564233514538022261118438991181739672807930121884486373260728334827784316951452699594625270590454216164527128976149310209879137797615834068358655313906881337668582657201151510791951383213596175100799539297244533596072851244486476146158816636525011574837159972712581283672386147609944,8642326523312603723310816367122155078594814857226062561499874578987530750346264986386089935420883713610489669991948530218055775113154335905617263388797937560983286729116983634141147616523215918872314194656208622082651679922088013921680342632272131548898516538199118060549296389533130294532837112817436527154821890016975266906584069015342742194321488111846100945084982909199054022689555742611917874283788782042390183278364560728440274798208466445036260921279312092688953498119,9238349042161748807677079564786161891097369436197877173187072875658303617880433759468824294564498837611518433603636456236586353770337868612803273562757237848586375275028714548111309720727909048227273389209425447427139840282663101987232503351716427450142448033168379026050471895273804239976601414666132127501390848389610628847521165070014295333114427716667841814881027845135839941792660944650734780749185906164856725957529256950893944570664510176033290132048034043131083604887,7141626966924577707317189386965590088975413694889615717374951322928013174145799724799482984009228939212365860593614999114159120003400486283639952467473165167256798241001913518036390806417016168932593613257408717860876901021371912112385116110317008985269490637365025599812444786785259516138910872412675966638198127211484481578730975339538795429054531670906912809994898876717103974183583100725575422575235448748160181447889872806039860573126904760149639423886147607857265373804,15964888897744957616953478510568618403601921708861035640152660498758056776729603888251850140275500145809059991101543644972935593350693715884845940813435974985958279736609232033021905974128389636500758254802656925909103392452142639374743430844085422004483730418365302832156311924871397518271916127239826946333591482754010847307050228253461388867835177935571918203057533588014123903317575925059064070802022698491663032692361023935023793149972315150189823918868926721189237278762,14506762378417584821271727473357888103528363430619239093746560376274115220896096867603428706050826601731402811862884749477751390632203267784586123302254247587538988736938045099083374007176798766960785905831573092460666917097465587521558889344996223055629304140332619267580855084074290462411781487427384040118401949500146011287346345023520006752611609223664236959059355535835480746147640268127990052552643055168642268120655799651403162296842622283618663632507500337031139201288,-5938938669961124233506694005906710784352799952870861415319854250900486415980720259040004567630304318060896957852664077714287558215731866066133930829903895914465673756786287129436520833892881161871436441099103431661026452653912868199438710957379954546380214692593717581855626170466164785090523955932835435110094518288560749754367675232661934696020083828092696103508491155011713853411071136559844944007517285938820164489914791285518212029074530089673905485494571451001005758876,1117542222842147033186743495808903187519463640180368751827316458920508834632414957637779548671585075942783525089808894614008645922705696863905629685930222504739796936861073144378379318699362705859027756558198344886454704856987512115882865595053039295984581161863484614113206128400420064989440968463031157134640079041004184640350522727307499249629485932106842975413786655033995811175356233631311183765984934433650235336957383041544510966447187955561745999415059262705508807857,10643259265163305077968985672494355104931668486617841801098829659345811626830850689093127678705076389300300920084232852294839650183252996628593681262875769950363768304097904472041774629489114885491279533443863124343904523064926269462889657899858808991973798282249953106760358785788435336181872548873375077117829421962526330209421100689512526484229537173105245318256158896475579213951935701548315683053835436177509216469547334059415745076194093997234662823445918337642399459,-12665478525544333042783092951834631179712882099887301472889046288743188710345237013580236560429920472261736259471184906713523656957871763413208830368676717144416660449145078188628629589912125142368258174583304934031437305931815577169235130476173868810969163118059881809537110629626545798290926325050472223365141109237058003632469966237087934303721588768179353203126404865380014916949449241165375237169603585677129661206105672735436132451969419934170714261994540304932694211917,1138844621468021442253829350194283661025561333379333360771493194837571677122121986333969370428259699930530421983175059652309086284935858920223780703273207647352392137809890102173459126816305118264203119265489280521057953847583367511590032870899368119629696201202653857050639213655067139663174439872415750374296307333302413235657022258576957598150371816916850066129413769349736682098536980594524218694476555837890919438637473787405935654577517010,16443835564677306345462082865978314699684702772453480357183470604422185470430113719472178834023162850821831267383499065251656638731410777837893563103697173261271969161884384454877066308974090525552253855131575522614673387615160518576442298594265338656070440099256203332523051957229108559023475776874820180921100353820181712178010947785858060351612757422343761439647527243242326680241803166550808715658681427005122852185944722368500018003128585046573796488805795573844418472947,-5683500447597204911635438349759192199271803740389109762858549000367436636821613684470699927353474226845900720437359663284276321845767769643976245277440960774642525851571630003713697574821365211436604528565756061278811400521812562846147365820812990238622148073613973142118115663079838456833121840107720095496614748676076281261790346948237751315008386903540073098701220196174176215623502339475636721556994658763769998678034554021042606097669880773394102382771147719297604085016,3150404742488338303078819759476995474142460549379691479820743599317639027849754979089762037611123825839994084552521259662190336676921473301882440265258441183591999911795549932808352983581144888463451946069557319745960916716404577196117879215484054858784308158890183337561587048807027802062268225042612126821294605861492011471113239891298571713484272488362840831937368511720845911292321612834337566443479650643269479187673812758676938392399740805341242507077639790912589979802,16284186675699856769292548080911774156933336399261275052177985857349340299130158520300602348964292716926578963722391006261703263816036504626310356526059183424621825452977930304078474439755730645767573728478327938616986668844999379499081034025974765254271857860088586617869135800606263874305749262038501695161574998805876242460378097026303264077907104513982951044923174017464535400950887306035935967889341127034953352992826479784740179012313232527019611635876299835270342305023,-329941037220062457417038555879222995324289416255930497858989562648013056482318922556251247258076131592977436990438695619359165468138338763463167026698130564512931179096226464160107172626202544251169632752144861250155611980679125001427094185712790732933418491001487722816276333207086574689185412319083653201231132318453330817836139323419065768844560441218866383187296100769844526255064507773209564302413347921167911296771134316597380459207590894226980970015324169883626336023,-7535427559735619995202041857020262108185324751621052200300196420683548657570613800642556430983619638646625059369899826581921411105963334404760658415095105359271043859793157473243183797365158114147010836861807556141140923758891678491911562636301293402294041299191597270878302034803101864832946868525822294656174819373281387471730087113870473756599489194829343520972334032680085022778535692457726122914484146639617792208338189269121530072094698128906573117993100725642639515509,10973200302383367535386024229666776016482683148364285539387154273100654622248367868031752312153575254187490676904831704881075475859722566379194294725733684008055430152046003158356090704056224603864629681365560910871480421010512459262176695891477849570200873185015562802376124402188875848168824626592416966371284637641172510565867111001075279532129073313978720519463459781268200647253638517712179688169734461108214219833121208517130623206966692427157910255500681635283834963622,-18125470528573108547781182602394005182651954651419284542602260824754595277381587330303238975623997894821499009660669019960894230770702231232449622571819514278602619611014158305170728741914492680427851542699887760262778532114958165429022962035785973207346658181144475850614156768158806503128025201049325843678028085370153620155675652124228801333417809423954300504489886151039228889741821000393217655691626366664601912922365694338877061126500201395195335876749347305523582310206,-23915403568821946510196310808933560739885521143408414308765607231567643371738715400941926131270238355194793523116095533912545694651699764922271949656458534940871418754944597921352193107668065137374636346368796267423418737683847657361251839673559431216717572965076558233737400031803037817255522513003268645366334745629591019438673103698352597690908051843103203744770679266666142204095741428426887690943660201673992177610924514697384765801959709109648241368249774813287507854653,-7301275855902027283486724172166219117145340227878348979155340942037625887685044908731594289495848664487370742847876698525963563443158271947968943365628001159249668944510280248459806468385323863513049842473942232680639689668756643215568718263113633825109750091728736161842945647325110561066414463382800455599464274560454653636353132696815796284858298150512647965760453308686351371465547578271319249785570008338133754655268092686329928269754155762363361490030879963352124368328,-3884789631784606353458679770921259979396005343174332376771352239116748106560614555376345325702872114566276457688417935160822893812943043984369023438429593328172912826771196265252877131907794076583357802993057831641056827809755383772460452231262083401164862983563805128662441681498179006025277630159102229920659650424423934557836437386160113492477251426806152950690841092478081521574408373264635396824036207806522649286868558510017038791335748142907603619669397467086516464144,-13516939266757397449020611805674737532886610247961900085358497163233059648561446281896889178886642430376328282909282007913933955250300271190544251103113714111052912216234700850844822447810344408249116652840704665968301654572413626860366799006066222049406221166364338287849465921572348416282975220625706959102356774560144762628793913247756426909046401717886372407829948445713709306354968953437897676887141528391499015887001369891649982999236076389365518484017152340073281177364,-553449481788491864054387255013923278071901423887776352457488359266945349945831833652406244314377291924353822282390806608874542019699072754453542200536623680145882928437090747099468496655489977487344189978191860722184356630592069484100412637123291083508816248478006494141786468031323179059022431562306911934604682974857359264116572177660339903039433864512226644486860496906622480176447930220318870798135126247529067298821493539528801335392879468050719883091633052559342402950,-3490989038973564065573827300970677195913497331265101971176179637176483155697798960978306612892872441940019892967293966930802997401793062839813135996526280837645046786439562815286858737925870618813744333516684004314014601734959372706308178472112039615932456724120773717461924169888391875162024928017856165634066346574141749243066388224312096688382816711667809703349756033776660505990475228076904772762288736757964392471799396964924268484559189786948917965139014873636330325270,-12601618969953353212315279037718885781770044791383884316747416225061354638311654247674980904933619641829230395117677706271925713074855761876646350855165561286611799885315859652683233493464988151714668089009748244700627139774959027121717469829835039929907839600161352281534999026864102324279638963800028091419827905703648034920688662851701869791793339298055705927037242785387406181855692118934234675644883762593740082106877002170625509396687317529569790729163558836564280304161,-10430394079860038976409605960263805128767978881787514033609888958187369129357775666141178115086106849338109784760961160742844988831158007791424571560086851352575994951805563825056684553352115263446633110209941727546586380252829677288456357371187842529245795945229582354284535380614531878127484687872244699499065652875091747506197396296793927188379163202918467955685940353221082692576240292406150015901958984234352627135273105414029051284039969097858491507195239604303104860877,-4874612743444793725709795438587624643596480277791556082178580810619228770217864151810391028841369508057500241400028845171203776557760532880349173732654773942791013438833479133362727200654247637549398270616830209646596375929357769732699165293247873493402741703319815181549924614560583019613395092356343076299854311680047286972984568678054688077011338465946760612556302570775486592762912808500183711901567012980213967846845818217539869397284351559573579022952410650831234389181,-9110629930979789146741451736747529464815500636147754690101268466817928556578141088876095769379467844694941077507403127773793399618206210964218478801714698501519442811271431036848899877462395381386959087711810260291859259145967599049521594306222037301910492438298332877003894516693368078522366840681621012051727841951959449255856163245900736850645824042339643772949940465053592264211906787609566275921987972870882206802762738722625013855367466441026460237605909330286693827645,-436373629871695508196728412606023119838181300230227003393602732364605126955092191413567037356331527627509261477465165202387253563355002573809551157306724195569849305897824826659670720871765762622656810543676238953868072162057084442371442644528515957003482172435391405857105399840754001990049767973442015314405982432600287963880490800388327200266423385745848141591212465737695357978558496022268885519854506652506201457710159043742918151276409629167343337552260980027148213416;4197270974786515982099150824868114451386425708462697408686908444108995019196912380013132553867557371820320350956239338338719497358681423475293867061406380760655992988545979838402343931439701407982651905214576799466825546214769982760727215611500256335387957028306,23758137593131222540183872601003840475133695985430298011825165644554643326954564485535153245254180712874879539622169504397483991374061833456256243557937139032182506942027933457560911243759521265973417539182572361615600763776327456692883147076690334105119253403,-79193791977104075133946241960493592091195266787423561731575863417339526569896294694762189413862962100601136789989488554905253568008303757715330431259128811401539727122389727575492191428334652816849997470067836223873423187662279532921297613101219710346133976058,3912173323668941311616944353781299891833732350818688471788371966719623239335456413176774159480648704042941976139745287899310355085465302182149821417714458907888087565071904936195858506493567770075673402652594205434838743924942599322991011158688858685741478652850,2415410655301674291585360380284572985325641684413122121979724658414415858153188251863787327596480817929361327765648328521131659908453166302003206528277517802465889514322310281739215112740978019377181704493957783455459656066773542642704495620369130212007261773889,-1568037081146660687652135591259313859638282816347007678675431728300871901591796803323345962969640712975539220611292241299668263003783036051127474495388422245209455992792147130425274216114324241551996618632206926011315294029490796511611647616298055070856683471530,593953439828280563504596814800566816620843088223459750309951051022611629220361754626821518475578522905377925768435130145750915918951565892311551026991182886903416475465297212056004236190551456392531864106638323433212883896969178091981179068682371434138019779008,269258892722153855455417222710103030707559420845370329825903605644017186237776576460653512874496514686990294039633657435096231182838970194802165054340521530373277023775039680661060270917035805472068355242414691800449021705349716493907078530154543492590966944577,-7919379197710407513394624196088207468880509332683644882782338746629913573546110361074764721122630684935246511097462313096800671457871392333208872534358967861091630490980326883577312472391805729926835238270538378445993421901907432445546194437522478832715783620,1520520805960398242571767846077047330332418242331219675957988156652407235156827707937085398522851479238096150339405604911500141129797677899713340303538450751618891834073054124814308395450653545467693675395808621388506090003068170109895786149406079021527724352863,2389078159398855194077747192200965049434592127682150195705871482777959750005182654031327157377156302846370781791446153501720931500864570475887196040427922350540412039518801861046624623118833604993754085165497196246978538840143254603,-1583875839542081502678924839653381839652564647380984000681955075571187875974386871785578885854984585692370550802495411741811657138636294899620273032838717363313039488587153196592693302393817135384290386692677332376877560605216910710276633631135022840925647148750,-910728607736696864040381782789134857861118334622819084967629957065679083873378382421672319460966717169977524620169120078230901850516273941271986518506572858444432256755928215699231017154011321109105255751247660423588386015258939382292114205180901562643789812752,-6430535908540850900876434848697993883372016077186790832829417538477148402879626767313044969221116238373259829150216106696101921542054724832848839918350880483850341054409364312933924494899800751797569426756151628969736961924196325981685758532676856315371796778242,-6874021143612633721626533803729603663505898747090388828009875757540924919209371343103573739507940478612708166873478491322777619593386209134479887508167626073422294673951742700598078220308259950972149931596953604398059248343529125250942674943052208926390657104718,-5313903441663683441487792836680913775295072413559070370244360637060930025296912435943058079727762128121010849359436211495972207560279765585525548532397149973060745568377645708696176719504515099059002997556873703787508421974849903799956260174101411674571300394006,-11879068796565611270091936296762877438757878155250575891603397291369462447265885861469936285137298839510500960978436098227399805971377283611697900577334708196838735442055006248560847596685444507998129012224039994459279567881770190517319050654739760944512118255397,-10794113846479285440756872781723916604926486435918844267900365297130859758351847802638884073660829504889497228764505067852327981952374474600594290599001752057659153696717584971357737364462947522726191820702721459856781293534277053719724416145335303970009605772989,4419013592322407392474200302377326000490016526722225007886327027143115036585091569052966496496330976502449744084686438337557104837228831802994141368656293758266257409612595123308491239228756566127993371410010370417167358930199262425422679614438611886069927206320,-831534815759592788906435540824816902680376679818819820774264181519154963774775997925775706635274094361042425503706362584134755437208608347868926458861178838226270711724690222918085584336966272006999184616700714173848283097568819406028493449363303757228293583783,-7919379197710407513394624196935592859011739030676883827663610268642854556756372508971384036293436499275398054166225281597616468314874491410790330456534419201406892003355969726627630608075782191043468538909793145297018700520269435866239734539166983441927540507,9424061245275384940939602795518835760528615843717161013425521067103068732977169941335518628935538024555560814229743476144860545654217924550073300143616845676875398077749032143352642354871431480979122777709190016145204952709952539809001479531791411506172352845185,-847385390131229697993238944881271522012940983210262147896619315170805814340151543068762968500815796857003099077581457922175451340315261512375642843050318135683976461116633300639254766851025278618362003420693540101644504609211756887,-12235440860462579608194694385734693156975146295579620789573500345975473036509920043487171922711210368156313784689318328951277805702815171058162933084768168706809792568986586149194683268063687902669262146688724946773766818844742766721261614220452413218855540661103,4228948491577357612152729321645176578105889951698294316085340804538018688872771329796232186561011610217140972433145610154349346316075722077798141804472755826643979725647394140163236828521857380127985165244068169351527723262525204840095277661581199695414606583426,-2344136242522280623964808762604454505392602562849478728092627037312206833470950702043389882609733016830993176674867837464130227364252954438138026701754092610296028631081785657187923772577461516651162315543663621452216016656359040820336380582085696168535707558596,-12116650172496923495493775022796191661135165387704498095115827203480718962064009798600819065653158622594666613820593562803614524569416063847684410975068838746840704467755295385879218500906852489706873278812865196670663911029151137615088756039925617687801990234138,245500755129022632915233350128737861551242224910549991443740819514318736883162484666985299872987238281922195493648208473511885692350891061537651070927114634987349448437781729933491144087361256010747472359059346105697187390333372268962055476608022340310529088935,5606920471978968519483393932095794950794665169960635246667938939690314647511201643564839248506430482873864699376548343290776476922079451794187446285479021140767679811182482306599824605461627942908318644133858619860537204045706707556717382950734956589275359985699,-8164879952839430146309857548026566481351923774561751178037745717907501897630442793079152954473614921729106044663761656823866816157127562359601861869308918813756180569995998697775082059417705922139997497871345404544389405935922504413100944728587216802644560786497,13486702773700823995311045008970746175593942895436749698500182311956797018485913314860614834057192582707200577620499572282793755333527143882642359137999331918212560842671166782660538276021812998294435627047542165436886118412176089056347851005332425329321291996141,17794845057255285682597720572626515154602533586239129542072970808657040773586566136636989180955076937541379696723981573508276552819762986339218962638788204171728296480850348065460805643083347081447970805723570723897108458289237797962641981585732879637311276447811,5432694129629339554188712199719187111284805361374930660716397535160793204690640004658962773758389493782408448652990766898770904866535344996680772523410845739560383254573653809298828409898287872179545543848926180532848749145540887900430167084558691153022534060124,2890573407164298742389037832224376136851561563659850206690464830925268041809292063249646265705806342423876669689618921451226604571102980066025800697212769247948797992025046177965937135634450116888318174032012266426253544992424724868727419683943929488360654182780,10057611581092217542011172731303861326997035032542009141465112115778639656587895878420580298097838480869230544297822177234386088918955094940286815367273159338462472096709516370564806200348608239585397135463195417801757278935739551156939011073623690104568174310503,411807718280941190696520458273551437146883549537767596402197906526960611090903006433664391978768399538352452062510296271573803578276887304906209196769362614451066263085040012243646203193679322604796613847837162012536735770960357694707545688715399215058195249554,2597556376849013664393436736886945120893161061281715235494434263847357136022219318823776032221844905518611407251357307617131323182198702467886860258348331687356487886216182681376271721894545132617090410170365311986306311396546494030449065245569683845362973811672,9376544970089122495859235050277116399952025536668531029986870388991275258948583677657981047508655238397210498281780281006656170807620211600343986083209725842127056506102353742030891764315739368575325812365825272592577390457446091968525710345135555914594556551308,7760991613756199363126731713904158822426530975415166907309442847070496601326971555876522161209705035688882897219468259860367628113298053235177714983993896635162720438056527641904356403634374649898888554473194435265212396194258172992522103757951907481901051630749,3627075672551366641134737882631941447659674368449240496498196717578702011457101699651595312345998012919018950116464309711533770237100637180010140077343462270447038624664318250812468553095999879874319002593398571656564808994412445808572945944097761386784139139957,6778988593240108831465798313389665962321650601572573833238975520123290397871730401061288692276851229176365506244591253750660592582518566231957580302800014616378499820945034532520144139777948519952663086767354423080230545193373728842989887051639883686147742984172,324694547106126708049179592099475219354730598301415340530026194239821086537911169558158187630671395677780021809897897592965051123809261072994993980096997419814084390323874840997241954461742848301723113401056189462364565273785355419994234686440376451415981353222;-710602274298425182611660651127845435460455021882144141786294937789164811504597334935215340535609479933610704052851602004118314693817488107235049125663193194353376934636670716682788227391024711454607185327724692368472553721330584518800749241077358804698692243828559468956616589397556203401512967272231566428640745831340861928815633326793512581876938495094191750383257584457233849900540336252405714336672230681980849195105582687191069292541774579982845865982049305361719290503554259430014679509869536502420239142383255407396906461765789642989460352344554254024735753986782901835507195217679491125424105177649188563188159440994509098078732433843711527114421044239249440413851054739864302845014940307265204061676101941807410462159071702795098543381132542815403775096091793898317326640334838819891457430849109867676465371033600485690391220532553155249129040058476182963999197551621439046333135871399460500340417490457246388881299819780257796809229128945482894753173846463559291083309544005770816589124399629788832063498779131716171494682272141531502015330005920048224290533845408640631545511568101052802778557950668390254272900057381559950096928317098656451111129354085502616029934207317003978755267223851536369879903735961264205960484336896430496316530356009296215146791674613577569670722023451230066894724346282416165570238380178887528075117967591562899129258432814520158907641493550740289084221403803745636458434310914192618345746235107296638516601352954817260612906761035382089463125120578813232229793750311971593739864534774350420486648342620243379789554986041881706334290736708986384342133747706111737795207382431069262799220969550743114487538501695241502253354504043553124670935616779810360186134696318224318866887426555146759728802492868706445541781992756942987792382872780154752350509557783097432371310631405374554948547020436543844517491378049637641559179789629965916733633102463479848110173395441619881875586517499989481669502855216823133800573448552949958447459027515885669021897380890929548682122028401252585855185222008037181251351575589669232550013225462360419068206699030570976870403064524254795876667192991818900792617847386252882038296269884110761402039776373078670510482542835240762929926703852942541993310493227178925367445565305264357204634064426783596361525,-4022277024330708580820720668016035095692391562819816672379917801664576617718942521926501451546690286298238408989655766703637469373729281656306275237358159905460209670065723410270382246087786699186229591736256509387948167999897460367255148576139974655862233663392675774543509638049404229102808848018801209065509376035361170193052290302922460752124855489739542161650300943367244725631981304038335745213988541085258721882876741175344481624887291159767118392171943004292938308655397311242501692616407595220253201046344513045351505662084113598036634579902318344215019778845493589073301472726605121974396287679268854500460870373652385342911760865184266564095870587326940571802687755180784740169704328253385600080186615686122133493019040763527080614846250923600347187449225257928562527468901186155328125219696545026505416985701742544977539085332039434636833128854665659788162907338151509491236486107695440610271203297506075938999382481198424944954210398431699526856151301494442516418257852278557547387540914942364922424431285925432062586443885363887227123109305430298350763445296992185222894785996408494310828022536092952774254636637152719255179760263101142081541004520603785815971558150058954695127995890233585165102407778347454474801788386839352670129772186718649270382376174172531919915412229160535715874914795486872004059224110067585994795083723360002459799718682529603560800412469142607349127783884722123619296002555827438310289333464535505043402509558768934915124069529291249893877480778255641130587622296011124222255354273308817476460650894259166924893597065342086615031740052244919829968156698722817934350437265371033450296056711744291541877522861958963992861251274121503646480215254623285354373108254242661698385040287068067018743484786824527863630374692345579361306340279641937976622277816407444789394160242200024870847078735500328603633463051578749782653954629195400382516571173476934851828758588099591354832763682763607184073215892935750142454946274176654573158577221301424365362246070789449314988590907358868327088282248693377015543861049555147220434679496138045877095831849540899869442366227231340485727065474619599003236142623232202364137281546994119569924681222830918664549472203141219625212126022720307186983510487709420590711249671746904971790413801179387304910,13407590081102361936069068886131804268205628047614701847192780906246092064614088865049557072910543803820511818830611392255617917639773860385537649603912836338409691914423676753697599614486176002238008821520923434092930143454987607544763454911496003014467737848677958737458747631260193337337444477647926909152566935055043035475442248313989554532441598103385863197917845447895130832522780458128203915834994801380422068635297921016791065475952259798177985960019861864758816742279238937435734729110311762639426121657838761365030413771061791100501730536772858290202723473138853327086924753869106059209523344195678939074862804819379767238714430325859567813134904359982652534430959310855859607027933230469802143616019524734278650817225051912063695962915958551110296284104404288438386922645873574780506743961389013165983703432450762586826590952310098773564605713243473110518009892588335355753077486679395859640830074853877847641011719770897824258031188586243361186877719526589599203625335384315559759646953442061486817995275909746863753193105395822634965821675211623831205233866522547196410903074853757307402921623788162843603813671971515277247910087173268581076367773698892782251253548852923377021059125983010372300755444156206074218402407261986287457204564005618611780651359353542133799765767772315233188579974371215822810375974835711404079634932399494258159084527494964138179358487481530077228528263771335863798061110337409252404940868924353752263788132582187028554394798659003024848313081030058761746519491935614708286800656021329564391146233912267168102368300127087469571308797825855976723226837303460991991023589057844806032003932450727048689848550810790331797429462543372203832371492422252697827840973396230364803058014814453602447467974414120811675484771260546364937977559282104976706873524983159404797774701570068516029099866658053760155691182389835682791872349713227734785001667959612387270805517908782355332374911015330950299855637940518391601450998988593961971023813077486273797410480300387136922670684537628888154126921454952770299597267661321011036124187186086386780452701206602619477699005079392213634626714300632903118630882505814908732506871052248173601680469028497953461527962340801881477248224211223111263648687403656681215380201391994164123637054272325883488847,-662334950006456679641812003132854839934044634582703444534251806115657270594138415641590317211031221881186228711471083524756531299317995997790082634767684780637455612036478700752679925098446483119417514171183589072521732020271889886099187573567961222978850654058114904269544874250151065904653036339304364120682484867248039356423839061895095420587049414606034496859280088446751213883668420046480459070740323061439625724339494764836024966545238212059847413625882092991656069341340809556008716625877690355901470954304852637469955106509555053235631023899156920733332453433749883930716885145879577709142274207315048520316761416249850520551134569208718471546330999253302883050821205072817275500316575445079789819713916134120115461894190808482797632638396439162198453569017117753835574426375464318490309396474097028376548634486114191284087933406945198835993223512293726178825394878929240897343271627833707073725210625370738162869914350719845990779528135599083963896312372530452635602649884108276580879198639747358484546565788438374897941921285947518990044019629645101259284196580372098705875112744056886648719240629893131580476254857226563735093346005684459611616691583908268641286270737112474366717850886150949642053529679664638366616898428829898073100518828827985975115642032894648983193615661037581944929445293852554635559078032993989190543922676858692058793151025217920867067486433647676217280639467045301156550805583612796725572398927280027740311617563373250101855168230817667829474552252570537780889010603347299146730485385321744498982632376905083427741921858494388201946200113349104871696938410502809219214018881808990989916610107996102428311692698534749814518442310615557339058974062796086344284657295276544858467090189262799292928075449851544414131887558835663497499717281142396292818520909194197685427542071113377564724334419333578791764871525124937403306531429851109780009465289947291169396219597367122780358197554850550221864613076375475101194779752903156816571328720901072432688185990096173049276433397091315415037521437779977688513900387220696992337414649995006940036559966658171838418243131329390507121130297497713154845117811994312731218180424895335545644496290986578196919794774585097918006716212968426388108611413019764217147230688071407252946694430599377150055758,-408931497473622039050106601109896001091579779381504784721225456285179946895871976709623895543549702876511280992590791378298244715733295128054743300236069516132590093619504565615017518118117638456813359578448565667234091003347604589261695184876714538323661062629889188222688931331957073639593749470641528369464697499333015593343441927713233647912966430257414206759279147528868903517089825984987193967000553571240436951294922089637019100367614939536663055783313838964927887725928049400723643992733201167447186493967036787549446104376023881685816225766595250425703274723174095670357753568499902974423042837350606570824767265193221373674251420341982998528087562216137953418785242848976047328195802377127427280015133687211941814806121600948273675809760305833944887330666259763435027245901567224903573979822147220254924807208328339669424659719853695662062123074129760619909631784372305788977806002878254043796614397462350399713782807442529364607462209207668432133288517074391463959031775265316473933221145340331012110043305769820608710380938755627003021877178429849148669126600327428003723187021997384052194119566077343085035959405476022544253663891832815193394695731191885141547437442994656504115060834034370665184723012551126389706024517845031509099046098048096319077234985549039550402983961816590708098099884786355671596818045485439279212780448958723774106407363689689511301270592849832171474969644583272304446265935979201453796360134381390667942205686773120566327539349099886277620772313840264377480512885205870064379063947615983491482027137144023703988589323987997161388363875645562484285677929699472868690732270205572832501687269300900488308496523929548361043759142997323336717725368484444136746455368682753308486431375327876278954472437296182504286843790489814253795280678821808614706293186610472680824218605370932697577600528959544251593929712117321986529513851985280566616642465434822979605803696319771414314903965769086325230936800952722329206695773702505627334197194749950480644440108850834372878393568009137439428434853859782523054054251599540656536482544249007863031294869543335015832386239783094081645960148959878533907103522114398353757597629225963197078471757789340163854876437559351172351486213932508508973851092273544574470830404566327500586268359831765892549433,265470283605826766334167564020163023319885809982004169467674040632707243622545964269231535898790514222644603187286425640638816175136796511591855381355236332903682040636209136959084270391244920625009832341968597920265432274266950848117337823118394136777446124975829342749777065931848163985886396167689986828085086115346546971068007799941496452723538657312499758577077299356169043207658897357007484792836985637799226797433352846175931951242403464065411447903212991688948064979748101552787610125043857829780734188761916412127830312279194687623604865308622309875826178300619646284960254044831351691478059616884006417798924044012250706818418260028036513318095109761473284992477584954146946653552819095059625607686757985632896861151770511291925498482375731962600767584574225581829727098268720261376248141127576317059420138971247979817750720457811993393046238207470332456046002949102278642610540182543266106131292712478516048921380655845031966203479659646093985667234241306015457707457896862920650767322693941948388072145434663290063529373785049628866198730680953339288572017899029520539960000681409036434234195068178388337222696387756338208548945618506828194019105081883522295035151487307140559418990069348752921890257435998139409715902999225761336406694586252127166825938092303423432553150505998549889193965502329204159678845680651707324463746944787231548914812262021541875279583207095750441503011800467394446555397610700554374324470181052915080595581038721460421859534931092210236015178859016716658811389172895878681078042515495349872493569423608338303728405568299840867246674193488862327703675828155212783334522135241339749733227500958270542243641810343998466402598382310727375000847619497765583210460270620887680386428618202839845524299661417904960521576154883015794032126477609236645638026137299706235541305214798971632246425516863702715374606192345081355074578577389579661832488009171803157337508738810936213409545003104807054230271956623477696357257428238555436412219972575052047981538320824185709777552598634941757219645095108171462791404389584491728995490903582990054943093280436805755899056428948847910700105722791291027154957606639037733623168619459415241825644752096310881611186388148849711015560825238904820751479104639704196376397588909520072491344358692193703457273,-100556925608267714520518016662387854703325700985598347536198991625769531562698537884626129832090231919103389537391864367132197669824316224753463908302435098962370128036834670678931718736297980325561083492130743980514240120591685829587634598290221604103524765472942554260002480141316445765467968748022683909814728474043679954745594809330795289497978066587349374469661740495689934397174957659894835262874452824134796546724140816770473117746819580574136458335444056373681167797056284878524490996552994952949604973401252078038355145914689622400127590013198811591657727475362988031670810713958823506042028857502245986087346377133729951910589292000831687694996766104328092379338214245811914092386925130287174294290366502637230329034838329859495922445089936239214605192513729078540658942777721202741149036683122850408282728188645313655961330194802745018845587015416602063296970769321998987631084294837668355353438519547294798012058398312291156104605858441339865903385456712730246989137749880661923515199667358115091159051548137978068217453404383644047983972732246846490237928676180473830406172101946497248805334453749343084550055560399541308884842533544701414878063120437770628780164865052925846941405091105579157933229317102948345094631319997652101124337338622101905585196053838346363161411600394783849247705766943356255338117830072641863261906924646292994739379938052560046257433564522353151391087800803957369871435492654813122254528550960414521560920753966848063199693769476502873219015902863866721619449236294153270976081878708649382785378618561304490263355920760750823939761674817455565449678188985384361912908942721575481258077463434090335381152998088402351369100783324738181482274901724058642981182493662536455682701434513709599532985513372264628691176474937868273094217172922905620081065478539984825232150439273134559554519478323200862925682666783524106536670087376494912410253018953361825952027163949098189419474672122668765035518034197944955709131216182889010198417604467343926560710282414618863734427756603955410207726788710411826421769283795511216746003153326505580392085418255660599862648253689594562637347551032788454796321573355213251793922601342348770964993829295320764041132074048754473338319584266879224496460491681799301106390369638015492460575400910277690840642,-45585806275748030582634834220369301624937068793635842433334724485745974948242369469343045886505929146805964893113705557280400537311999351067526566422560831521941865534136888437267828555214337153904493487532680382459680324111523533999796183433796970251422515625579896706572040895478091601251591018059669913408306955306683585552609338170611655339122611605019812966626741504394306343109838894147773028391899306172430160503144426546247873736249415363521071535039212642787496334472183865528123956840673510050493504697681242039332345780902980197740435187690048821406160730208576634268456480108403577554572916127910368558535170606855224355266032269852284558916271598868394824674464739081785998356516722098062283062921058945471145141837586257978897059601252309632604132657677175594985376785205146116159216061076758066277173635012219938034442789800108151023090515718101000101902159318252446054967786917819614905319477728804917293329938875455213385596738200294456687546401889475443422281257752470996412005151921283738804600816342994451116716311795366476156556936888300314569100227619059972427831309998158106672973726300492486843260499601927486059031180221890321925022500996298226536503636685291800307501802806806211280143052895889798421226331479120738519274516674611487173348636562721073576579483396831449974042406462672529226014526356818361747930906988283409665981154017021482208201514891578329085906406776795857731273562684060759403583455361982449229869790631322601192830915986801675014447680071352738801841082761099540671859666881203730145351135084766258095368565764573433004519188784285372982598809998709663222087174480325042716450899555991390822618152343705577224853654663430018516626633997586468457381674717933755093832216234832223123631525801726071209966640162875372196628432879097039281689342186487227577278531078618731205623093192861871719523462312462658322898984565620800551749378741870724003235328930331712319424193870766580435170228036663888024321583895820004442072873912662362780355204348074159071961503274970280027143936092354824967649380847077993325997560498534551107243837136796195958018860763854046438364769998095971441615417309454289274500231808415309656095193727299269535409015958776193492089690811149726892578168642532184955157264829816855954178297495741382840887,1340759008110236193606906888619757476981136334201695558472387739889439482811716584991588037814345785706230426902038863304529043727084516265938015029392918356735884560903603511832056755316155275891728430758496358300944007262563678369911880421963637573912918751268101345803073026481788304571162422840249270595270304988701112963141421970258698493304291332851765591624822473978396087520004026400342765836525604661906753963652127391695678632279736494519974111164941414529995301584458296351344090250167255181581340597452544772645169696848852761173967287553186727223119576032001951684946279338449163485146266517842937338057117189462459752528854972804286690276440493584441521895934899369166986241206532137743362536561995747287298100628147565459763148511423086967875473205737919971358506287609747739143574407745065525456466879741374156397663590868747966569087031588817369693015748276820422251442203528567850620449618318864296439903133162321553954434653693738725322494556031391813533602996314591187542850286153849167366007886696725341579561723347835511278322936215543095697515961296941998529886078214046889903671180213002454296533218897388312143617849673081953545951420993067857892808672021050751183090414714041116875968544968426693219648102425141799883321143836115383650569201482788098003457550941978767098115429317800140455331287907814068274333536183744613244116146717607944072744468165423390128652409408291436770225458088002896235446092307845942869223728563614760129996773772201982925971836117326930361704056677007422818743129114217753857056042880141345246319862379006279243810963406527440314967265460398737931791059979484846374700006596199351478403644234472466486945433235401407147534268633376542288828860274618958706215300499397064686242501584900567363425580444255916079284155041594160739436685874245052324688193758891658573414933563071263654275002768851430685282512572957813683653064918422002143329085790855120310405967977807693242298747828856675217343809369749115378365063429902758828227254017563860947700741471532979482258236543356504813203498966516488635334740192131452238097206319403162748068893865492724417465298732973948443234250549933401472310966094747933795445501957092200665203394669403451313208640615786132962588342609851889205585610123758905519912201947446730029798,-257425729557165349172526122687473150318068051244151103792694752067369664069165209056766789573057143185908274053507853615459039634180581406454156907490321929112777616880025592450863638535593872869228545993950379924410777441509387061303213650556541515127322914370241334814061855522051923103623908878945057900305033568899336094459989455956759963448211808758277221701334764014136938943174562916739651263051520306909369861156635501715505856405932494640888741826374006874488902321630762828387802766961222963521383491144375377954599098173200975763106482848230835800695150385404822890741737048465128302475097779837420956042129371929654569251398270234117741404347908998685605008139275976141966769116627520424645778152716563119458092516579064902692948898907916039075308843895932881013338451542610480044413919045641265251978634802668117602780817423923530147817396330699211086802073844068848798643853883518018520452028065456718263697457247336157345681344097034720563635488875992623291028408687650141996645014542960974495375256910944621149059511312300582500891100850671492121551342614570947452429998222473656092778526528217602171756928468485176230681396531827673019893439727303009998518676039927671729911358273587235035881735254751180966630046081677708485859663125511583781509165089485243035445813785835153120195064713154048609714875375529555787109974090632537716077416261735983667716635104890958146975764290837107682807479708195853123111820550491309448695031189451408098632785886675945882623034173391013678966168472439986922818827558427320706572391582515904325580039011265175690386969544703274855868249483258198186796084990298698393514415209071656944659088749221904873594678251603825931462041726253885880442396803059829622194036541747742292275548897830552255361058586086455591192516479932083903109976638395119961340459144586065028788260632395081529647663361406819135620362688977858056063183027965451177541378930843984580409504512864442626012005063212806152759200747586889098925114810609197790179241117575989000396538980438300456786680753047885337818025759908359061013457269158155182762755209597228042562662899476426951886509849262977124704310167290852604624689854315801593239166713184596041790804245655701794479650476271195273818388166080874868683791899373605270059945322902235983684458,-404473378951157820343709853069834909278607565154360418386601771943091614130645497064421049910566077491382690954909943993150313167520349851974768426142024612704264356463442927402234114199692386778240599022586677640579356886908660960400132513839889542318254472986775496462422800872251327580759527508049417560999331351244170123599400274035782088647793720600652394273005152221407559510947675779264344331826643250340141581373056587787324218014721911272701704459821964470786158446169897076435551983745795408291737463288183434932688541325507528358670465393972988009108269777303370620205739241112456092842932627056404188628276951553511971389625543222033725041228403995933612422060797242918766902338659155449089625380926050474554036764381154803291038545515905219272833824409105348251150528969808737747665170384672039152584549561493026074991497563160311996866516268321513587695485919415303265784568292641853805961530793511860699373017066418896052379377906900961942645217860349090663551978071616469030305466619381693272348329343102140786538668838008362035694166288453265143262353079360997365674192926143896478684653952894612860748172311579589905263031106500628353256558957240949386856199563076480827445528840187390529558791893599914170266701497854556647693016315270156909364161160714931165432954546919619638403322595188311066498223106328849076368243230420763408238126893644995818424009551445234625705903140543016373541282337229313208942547304488931262909908047985810110871351003545134851329849014950586981635923573463698958110650750698811249655979048421456661794016306381745169016343847535080980931891131340547914292715708122698371060627533851409771532553111478290299477613824775875525487814114659297179023108391584021714179478998238512607114621530930779349338833382157241608350962001616514413921745850969395091516863061704851255950455118311407925616235994006052962013275181124637460973125845337305945023391218943101159409363944919111832974323689747933730230905329547966518518113093148962871958992486743067299973304113118544534113561939552359635456664134109434692881052262127983018248822432277476188934193538662080678938064428665087057850987862452630044037234593129767827423213692188316321164920330139214309022737146664667513240959281087769107432369034324,268151801622047238721381377797722782178383584051122333980202478260985832196437405447807719760575745248665301219919792490385441115297642965752667753456149956499690299719703510068474568497689578918759571020804329715354692622661703102787196946617530783338390388884481217331569444250166161805334668176188740934543734933296670454121819211494131933989986974083824304439955765225472774600752857399810164390328443400362938651162101482583943705751625137383745638378917998524915574664866786892640443450068603640860909375974094709486873989092456422238660059082019596975009722555048120505418479650438786550758118904216144555684511608043039096276571673841669360150766736883891071306150391274905479150437760277902384611875297503384907574963113069016682663652870469829305474733151736750704030459893645685242151653467061422226485536161535781715965628485692855053432113240968958356969085643896303801132539058763689894711483013477945986817183851915248457020280655187431934154728004662377330164333013852034300796574714326914118591985185445247459393019454573298411406033260643698005162831266313209405598283595976803427573966970229832553047707002429611177529623791138607010688898923674211531465281306476494175389265359982058124544793361895938123468274349383225751782524534220380959441557506917970030136576166884356474156769366391179675182058163211357416296864708386254525732975785906171364720691848512170634176598240280602328063743495822679081246250005870286871116701105725511243235795342667476593102331730461411225011798574430350347600487284634783595266396383969485344661202838951342721866216044532415237970824163738978591105891161073150073409535114128565284477601713720114269098391106484078421137990938961358354806944249579439648366613886733587942611683451267919205279268937626352492533200743928516915327577896237175952254373114529149020648292058627121334478020062715426043323130420178286867909848185088267380851579066754947220040593380031285570656621899109408047364748566522196017622560821432568921805386897029897123803189288592243956169078649375898006961892953676566550252444209049158786139451794431455923800856216713142066206487382969634925365599848853031890180842787429333148693605253300777600096235253010858958357489887825175803254923044103288278790321793883379803879602641118939067008121,154187285932677162264794292231733530715026675884445440535240639625877258869439589396692139817160302587415575206139232630417175578434409128000631930802765330997676073530472744058121137639072935578522237500525875485752202545494952853667385262584256141146013298277227872054182960459167320828700981688011966641328728397895536701170155330709046776813782136450838266415646997402260458648779384145768438236150790641971043120556302786483340498238205184727659971185294311577692664465824620756179753291149585069377788914109370010548655534499362612697562148259667356017590763466133364119628827368127197110411891255184782794798882930622437404907082023723710523450876121303000180608379933409332097096841351841934432690322192606874503966715408037366076529800596634510076159896989312525735443061318378015963984950313994106289464975267843669165086397012590886693221776197984508730636177582126865539497588513202905169772234387522588720514196189485335284393218734809162141138720069464942992434166413525759585179939297592047337348233833162158803446643906245683420161111669189580966866656705849939587359205211763339428849867532252082659296511284316222511803703306463247489230975643269459223282774313024439360806641219633966308943865913773581954857859779863089989748396797918449934018402265418567992787379664697498492537305712779708906771418806341572853134655950327341643072335632708671485082576222147858313187225152647335814093086358081659387302613497641032264188349069698673664634785890229077376189349307873592794787893928654003105713212658107964703900495192908038120624951993022265869078790794832854805830490551175671653521896461315026905901803719498646111591501278714471133149100145687552269639934089678783733615039800919783787184803128095354346200554052736990677092797362102608575633518199163568796460306970887638190096027100330852432655332592474462672468423742785682726856297163495151626298631026794683944156044808026115103727692414221567644586855833115427403916992322244594056777951920425644007441223842503403117425097319449319583252704959306572985708815002503844345657370829369926737171670733457555721592803505845400017040648166798978887214207946687834541600665372103237562130829875854366188217705944158004205869029318250420177234330603097762478723656382702417584103434889648814324893194,1088696314585511789208808393808855323730784180656852540658616667332705303183067074645571586013828809890059694273708903765995782160909964297027092688443885774666094889711780318924019465468265000899099667513712823272139814605082856947796633343776345610685757464060639752609893783432223206042676289561560784853708058536748477522603534059492301759087857034338369817482676240672297052883471421844387306052123669191939949210735356101731135958610026862417867287956234505631783475794838812090671591089207085625482359774525870123293848417486153605590501316316805869887844003450924070689654031651164102778065552964421501900933407711578428481775081513047653163363818995822761340419164957678124042945467137958073035028177383237083271287727923046901056627719642756345951383750298651901399192427008453819786618829601989894677449077238923734450499827908769411137992112064466341313994388673874141915338503530786780545229444642007597663913119542989949161559506874134388400176988172177881826139141196795031506775316638583674696836745821584086442273092514606291245627111732168840025858586142302822186568372001738936710722997772803339835167016445218196556382779780722853889140789182507183546555232896884683330926614807976770693733205638925028261913472076224121803495840338052191239786145083159572870182125151973877460565804446643403170904122295617282623078686310036061872708533305052301173575980073496041817820848871835598763867653381247653043347428643807236614347148101385996668947305242881166641924964865111197715765247717305516419504090125871259883915656879277753689480219185137488928642142850521848933955346161127323439682209843698283272760444671961566954945701128552207425828165738842070077528202215729181476892288023532260095639519887609173060568019306936149730621167858744784628360282045618246462798268454301890377882978507887590428647338950107784133593042769635464351829575900693060333466112381345694681204833407954853307043077220137742890850530826112650444345474352039692296327681497842580172886697126140364498776710538344727692478982999957912894209470055302755710647576091981024289420018480069853934584561052263083997220017793302975110868570443919624411913928343372492922044873528553028499972146625499429518814476336670391140235157326320995438526211719941059169981556688128050810256284,1163778819039685016050795179580140252736835536774006752464139514356285762697949942949782259948568217285597395572005029466916172314227123589899585558913306418151250173184215475172260804277588302480127563003196078183875087794572002938342848745218070077051125107881999603561928935274697331970752073625428901157819988372988220142729465755418476704961701369141588314709805880010504623209359457825156238359733392107478232997435911874156501862437550010190106641126069244148407759669967186964355707694677182246702212221717824090801197830985812045222363470035137350412379177468221487429624815245524476385263221086553966958275269186525197522600569520217683231577052445478843965701684869705749031277380784318897759652438002952837871531253026122524889162507080411304064082371747039840015407402361512649449193526427935577937772581956685077433545611975289332942130796138447701754394256043134435253729732045850604404585984546376711481974326495801497538745212917757631105172845792059803898166394826022349946082767241200019991686123779675700607045824771306267522078152205332264034687575189581352814788402833377534206065540428942075779040059221239750327776376700804645694078020016052350981096935885552781792823018002270503571233353111899125692356469655401265135546861530212568559328670016501711255784066750071109722394838498732676593962922021575611225772838716022789114309481523289410745717442821352271163499142179524399564948648696334263964425427191338312623162730948329696602111298845412317336592954498009743073943119546750550424064181741653518254807016753512281260169085771416836756470468819263109319281814638692878166790884783682038456190381778883165231710545684010153440290656482387730521907391866476999219140909536138301719216038872638349642448791972504460952554369462542381015672909617638017488422907623797308292021796570412505687282817411013934101868025691978535634344040731053328700416180295873066319368265101947366995082203125894994774351610376804023571194002836111027495662851368114558065082568930001973342333725177305514284647770042373499387090999018243309488922577370831807018807872337989692572278406054025245953997135040733717015538613591110992198677114721458757343150685516838747978682418580537245866215149874428885533045867733862892657621661513195337600507828797898152995480963,899649294441968485910234522451057906617645992955980314508277646737324829785571602221845790077274515498177673028135621706262986400476220355656399868608498885978337897927401011730592000439432221785830339004225536138179098283184657236455323063888172106384856895566648446804349588554953373120018290057102572767666433395311951405299866114267305932622553145353165190970672371811687205069630369443365352420784835228280905316199539596476534227275069494289726104540537785185069728373576486062003263395530231433100772890000659768610767136040261792373331823994326562632954052210657775296411602192555681787381302753019524539339829119191150565422289530356393301062655751575908256354740919086465621405655811882966471181223916778328427157219680349773474666083086514116951419153413854628327371816604010104113898234512813282965013701067644693389415750921644158177665562556523664379827936212649069490972387131048145353908050331564134479242537990221179192708015755472536799784399719340046476571798671501850183672021665708298524470833749640695211446601333434843656493887942190134567888803773173271384330751586209132698915795144419114285310269391841237522289997020162670518894479753404342460442752129008213534470600674168257656045882512781034521827961642277389493989894874858216799567104896450818863802380590007397842143558755975364163389420881692818548166548705535790078545844336181878404038888709169604762584638657159977529103069888461883306673417143188336860841491463111453445027865172920041550497180569634835785761686676568356994786123049128444283909555968352671414442019778081247228800326281031143131651984935621976490743604614989515206744892742170769580042762765496595851117441743665203872872565225034952537738643020431352401816103186706213119983512956607094359293903797515132129271353443374960589935974255124708976590253848960861963482811946110624883147981072073014880734818051025234193572040738001126800732763981406271146691934433151709062647923002384867651386950704520486029096184731591226671185293792589750578465104195662877111772145599400117939352933132479930564492988676527767574722030555564883323452339931882972774737001227205817600463972476481102415312572524021496947719868693516095288000561316017614178550172645943308428105900826547278076203570163284966086663003523079413328540957,2011138512165354290410360333374993772994979879865901470450464379337607135954627887000262039455439186760491068717293202248009598613877429001939158772043013499265086883764357682314240040711271805827558360150457034068123031341563010274233023675659075903441237633953980935585556278625805311116014465290497895325729051865109310134809426306414889313943761556971711620110040246762410367864015436561412580473478403158764198585053212750591943514865757894232114628137727858086135353956439322012976879230188399412138869021537852289937327396668690865819161452308471120550500857962481870783248860155173740074878282288574325435436670012870731497596763445240875597344033056782900433296689556003545949713560421814651903779006139809353837387128892513707769698968429521019016210945016469564588532461489743475530758195127304424779100268758114788870581914392531822562610876083021409673675940491093672598293750127529677460984566263638374418053606847585330586326671828200460402549065789121943397179442429223750005116753995858888265177730724904668728595676234881691194534610918479802879330880798639256976779523954306864336094503432894186910754548695213873511840543092310040511532055149526727424778612741428306278919365827340417833031106185864119941970400282072702384899197353742830487163567016519187960922331104897720556330988818350907299273545402321325151623696274104480065152426636509523810677051679138100557934699567146701616822620201734200781971084451706105395221936348938295815696412291752612777197435423955359348000267531339011719699241121052801282887939167703621073470760233024377382137926371902274797514064328205293926569330870387641926209079379838229174846836975197633140814333924791487773771265517668938293369657581447896965731627826597487929109957470827315874044864710591856492014223742119811347055222151769509156167315148895246844381498497018156120272597499307363772359563460872347147003907516648382093213877761891590231786571805262966420499465520941132994052955973066268872775365460516605707233717572564046215995500844877575470307044144328083345378164388641521239325303777351126421478468531119308477536315727700747379438630580592389159859946949082785512073704409953707732522368783018144345283243955218326386800655791132176657034982718797123873706583949892967719893388855214057260731754,1827454528054251931886214089604480243250527595341031638363273328394967951567410342551054244959039343216139150423957551921568899952422395555993247828724570312686995900452063617868498220541827889886721128444779957245165954964501738569694435138215106823028062335560992826337511418279270857483544498060559346517306255705487297260299762393664897137284385387395298846681065541703255255881558339241126301436583551487030705513751651551820317788313051311996358022657420194083688584605938098875259412110922565777229147930143864370192298350237303270695855896637038481783438191473385975977482714371275719457778939947838785216696627035546094725418898763781776562878635372562074049941261742838471071963521140035527947405867509664983778139421090759173578723254333239278515021461808489002538189246467467517804864877462737778929952283262754529661639076825553934956266517302362714512262494352677455547194520455012814019683968972679173259326474850592018680484535411417087766414365229228893947788807414415692633178892090061157375161161441772665639537278097704339842079740393575113784583026614610584796454318276818318134948591839856308395935364533302824119885183257214706496841856009101396427870674981781085019564682579054816419552746109271257827000950460862607695390708204108596643006539578296584295864416913952893837427684483322555913174264214976918385769406638248211909360136472497709389616379113321269548261934920491097141760718317400940309710829267894820964085919378415106516047057266092829524034897491332961576465631587662864671609601536927174578959221467824203796663046016125132277041622044530904347358980919449014837139680713020777837526070899039435266306219972746404759572333846363021140043865197628282079058536461854272754784281291350875366827472089590723212945606023840926042334127981475932361774678543226963859560717649287132906304541277399423253349163640798984094234239466191539871408000090082234402647616955045303266305014297052089729961751136543229812883906997495172605769481358797582057184566070028627450612239154261093276516055199588240394771356453819232847765446589741221233835793237352741970031767475179460014990514723683755976002709975793390944582586655434098723052462366643021601124672246578985021264638000471804557296130558515769226873863107779134371382130081478416551088312,-748143526525511796032654044012371640586393388979471734208472964476477612258152237290008923266503639578431680463900049037457818900475951285418080515367554604838989576160535574620000210596433131541332652215672988439510140613230855326240667338015950465409834710494222718596639538880647027897765375623174962532269454281311508916610914466993406156969639080834811199011744279698659900828792660243803278384781382994703399548390902781778531048685094418944101598437031487733256598758973275660427615955300709472825222665890259252271682118326938247068769109926308029631451869585922200627985961366996543029541933670631380443998764002789188023726688793818465940405357271755476033063970315092404033517194258847699961565412623561267223634483763277829642496255862887487182595330693640260377144441161230523629438178124011917975691790916277513406256276131199639249655119005169073738202669812671449872643306427200954785833140572491741397034244135270936503698824783558527139966992329622057644984580684005472721490847344370209785698419245931083332149000137989886600028523068307262127265191389852018021819799045534709034495452301851050127160607304786101229329096159405326458910915106804348458705147988003053061099669094903629237028264999510017815752167758616190159814009615013323683903964585349528239226846438920414350113137855637731937762560700420630926944862891081190786507364303499022219297484536952308852303494499278131076456798329908439100961436834668573890334484209141966697309179589506672037739928589685164061180081869555924181530749308651510856840233642260742312391983220580090335930018450014812152002475014463613292925038626948459760130599509259743227599755060421784832320322404410042583309281327199141112625848226010485807714455421642643696621291072415984096596554768875542731040321540068006925510270162872874314829813678740759743179869498577355688191686478939049140817201163054544339134919229387189864902481564001604081262314047356229292782382557879887222474570176303860908105532250427423186488842816061477624912618680753394105917212629982039316041957324967830369628827164445049333902833015233498848501282766661817029835511894778605696583973104625382800097549886919576117174043984206108416279504605421399018931823668121606865643460319787107649964329687769994190463000267152156696758264,140779695851574800328725223344954257859374691838347973392014338130654695551521084186677958503135543614201487727220731291828055497010887863588447654773366201367765561817176390935895053025181050028070544251461666532992743349768903004281594180605406122866365798835003620637069818449230400104554609299630642729419890129701579314418549780169207690758818096123071003109862938409485636956285486850684502450240953492340588561389946932371063109573247089283478570129877813713208727681295943901131183625757634056316513261520129303250921415680516609879892256092243121382541275136844006365037054024243314847077292132434449186181655417619910887278643973618758281904097380759109022600291624194007150798890553001447839456550191492080519656871086419736634897522873250194924944710720396114448624980526023416603274741275468988326289107109695804792230736651639581519866597327479911007946269612676783127640000891280584127595394419501254459801635055169205577723511316630625308352314720142758074887215719969503024966212697152965170749431138348717725133786256201960296289296302958545163409154185119074839638679965534004015830138227857747597612016247965476758270663483943686202605733883654758324959229565999243247447032470181337495777702604524266132518144578649992054223636793612820326497713322018854781520815468039692018949368218282085098043875258052411062929359451665314722537250705855035191435015094134154152577814096924841803496052288325040283625691889466668001532330425591657686778351138226458438852466941912975265857916178167040850891314575753840921305421942867487638712864861771804403404135529415385882953544016048786633959494486339430687635578519611998609924795998671462520209158956787522896916544142218585293278722741183721802221319202795637887695334415209955813249317211705226109750057212147719058542486623591243383815316479674180492056707747823240610372800620447673100964601155488319748358036596853202087138461526283530397627613163037321058820300368425722149722764092490654392871775102917248167842050527264531296666365160420055123208467011785618145537568643350037821080302760690007021314139783499059512135164538238859651907456355956615136485239782853728718235769100556289431116927541690690653124244228848832308190839172413972549857604326145510352061529688421216607943549913562769584643695,1340759008110236193606906888763220691305805287703725611589048234793586536706643489172825187389660082299372712606623824637658126194896766856914451866947794097299139105639090471147754059557675517752764258500810990726873019780038289550113412326002818181078243174778786748877843854312119311254322900924163717035943105120032884485393923519857230383847379382835423660605282860665772522306109637947588078767887383687390085771085788639350080017207642641538340355175753985079632072650860075185703630563043997082129183107948869615138339526098831252572002064667540316273056043306637849257390803722303839846400333100521703651607182507087536460510904288283795136107736743193249266887367613301453494213905601242047903750391919448489240612109017496223643229603195978774616521892448591646049332166673017899119702161800211005492604158653639876013194530448969093019901901665315668298497954899133487360575630099757712845178627417192797008385003584791593123313729955550406181787681182889461130871670808835350474769554207261338507606242074879366486152928700091763755699621581185601881353323024272363257234438514367260176659593233278060012936425007599025101660441248864325111802289848866263779069969033985871671498979296951041007955421420217628551068544560608054590873747711042141367906435627630095530227477361049893223910990120755087778097825805875877019026892367923545450053352171476072987529787511333441130795142534311775938433672813703280132226655235755502917319397455409319542682726971089173629358770154852036407446038487256490078522817408198401335712805541723064037078975958851079241411657555268753224378488725164986568661431152032104730921783660183938153305764840638745908096504813430113278170208363885113362651839387039559612186133697745283442059140118202884261694792310005971634498310200847137411490041732631440659587281812813231092890542562653019343116059267684581256076862206006689501606290470348617327959992576073165773896995189329896081831436858472700080680626192770021187157074621656376965596747258154060335851648004148999600184867853025055478377697970560284550666443284269758045406164655219214092209489173081037152734653547955686857863892342236488324145306371570854052754328578462665316433342713649296486065964015671012838840472147529401271786691022934286562853556916767830093032,-1595503219651181070392219197825549623909306581196645484549608554922861219131021713651700276578739930540488375141621504958945659462908461960785683600402890564622816011061315046233134626380711264249736266079480132025549876636760531992256652550822238152337491024639369322626160636572467670493339994864017626844453046520550542904242034118186053518486513114405675042332016983144968403344561129672958415263458490104474790720813461260315493442298426996530656577525311604850297414598646603540670374076292123049211730046881187916725544262506420318248350682583503640053184336446310768702182926727818742433224528447799176868525819006676859897003718804149341889281198403338287600787210652628597381120877711583841526869098699240302203552038408075689593797912895474216444490836526893221834940421657122663212973825182055571989101745137995949961965787097381494357228788310545448234538081186913344442743966513979029666902373096784888975837109652903887928175064996160173268242727091608762442126696108573760837619023729858844561908994778082761622595265942658683836210243786891225954788652548368392111461233338474967919426913397856063847836025608276166980556687428539218930560728887749308731644524460590857775251222928552535208053256819961436773117260508722907697736844086504129039387003372386760317817871245885503597235016494264527087717141347445284200414376285323409233659459293921505789233020612432041781036585416440134982181528125223287386361010902171364913507139327822594916450931989322502047452884746235571083533983626026462142444762396671583075569910896008008024170337528064159731926299579698005338635868618297798605125674786653917320983033254278826293733498245393064490844514572309906627575756700665471974579238541546497641249351066762996035597826705930969828001779305520540649414089902833010428616765087703048064939283840041391972392785606502370994762631365791631132353289828732153605346333200602228899717091004625647945977691433628919785401999033018264008556110924054050958283600707790428075613907553779764515187293761613356267516787890997589249691073253647031590809446467043296168954081043069339943792454616064457783806628875911976271184756840826949271592969532282807309882122361627036541160073280726016914768513065870647587641013464216781793241708679051382380360478785294135285715898,143463214324668953502030053116660494904147053894926904181237149575314296593142285704584961333129082467812250590976436837554875740563254544735486959315697304241520241861035827742314632425929012517474611180201531904039180607165324423510685403074770827830331006683160478083914446440672800131331771522252501549598531890543088049983658068980460386687376434786105611547245312931361779025483331807433661247654401384927906147018366244010812570549636771066401778834359540312876741900547842510496324842493169829249978491398034777114353589049936467274635897572444524383854676361254066582678766313550065317625076707982049315479508445831296249608807744991432713932286507972699069104304541213829923701201942511480869930763880081091772891806741048686710671674690825879063270159976127754055145480036137278912265719615530939580221126450814870076498298605482206622313065109133426571189862224729009098328500568481870422470039168879076261811680859293125151497647597268674494244162931919268053412171141598355378154024906591205352256252477376685365642506183837361727330364727348360300320370272988413020275605716403206110210712958042591575782371565850868855798405886261297012935120488408564582909924131986876451790935331420442135466254707552603874926757717337234144841997526769926419071126125795560802954947322766537898061808744693356184178932205937205453868128914785319345910051002142733126020339168208214725700383896780562927909560048095668891794559412685953198887190703386934037525106045741981810249067259779688293980647478656762661581718790759113579844799997600694148741312909411223264766248636870371172547258356221777063984586674902120606166279421151071578028706130635939730508571073822979112420600905970833198348218755816638533302316898269211865750055555214155159252976672053355858386388334899088053921572519475608999581755688841056498833150570794349633048875817953225551926615184630906785218045463491027211522202839532689029616024863336816823020905808792011191753618137369493240590199388150906532616020117926631309668550665174199004043795915331703092138305807308958335816051344140595307588312735269354814981738414629641792303086851834340276822920257308826621370464651229948044245845172857323399884879876252129537677512066201080899175381042941354969321100063234,2071472667530314919122671143387913403355557986426636537945712120107978746097541675705215361879914824504283760298270605865324096268756187475233062925308619791085841224823806226728892661752959441041999043036870773525411166355344881990805812054266893872851320673248992071411077745842165392117701246467517228430746792520145072295840491169369098764256435548789060781576227102040728853728652634885200297704619007163709047971593263145384041616967828514545163060352745991224731454214416026164343114691221080199687769625161500182754475036578499079667842684554653877469702002311836366204336901486528827590921933109810050391173306202231416888383597598327625492288643419626109422133672316447662835289147812329606461618155712747995863795009459583603411801095882225275618691755729842413159056360594939677559214001658106591352120183423510526140904060905409754099429078682790411765524310079339476285818738167901023920227986938075749553295954625422679772883177527059730625275094612091949348508092635010407677779109747303760669870548299455583087708158012227608924215179255752255937560288533446994916467870029698290816208228428666179592324912004598506165394912938764716343316807448859987178079899150601872483805911485540425277804965766494036476356385990373733127436553945260286067859615399239202938879375284667341817443694621165878226249260872333304808607546025191758902094564352074149572010147865480728812895066779157586370317652671421571079890873685619556602327270306671096088744900336951130175883712874996687072140164849825753963286512533539507121841491923082385619180943681705708540867557368689565078635047202790912618949147770478466191466218487327837761509937964343816539665850265205174035928559345936445240099245186068407595617273428834839178973879669624931251935848008739512433913686889194374836162592647281886590464618004580270904457613515929058537742280388991789612968957602151780413454002264602383317994903528139159940955234856236729206147379902974007838395576124857927578282835868829849314915388774095102437260527399638046884112635348322912719976787153220816216784182867106837107554474851682860926108766405251688270448070414023287955007562273244731704686884215070945997220944202429707223331374493823541384337126326612123645868617818268427666079290325764497797611700148949306947943793,-715965310330866127386088278681090141857924566604523361513172467189303533698830711555969313309674414073352882324143427025585249161388217997034572216207556485852857750965728434176242592575704812467428351218846167061937565915555142936590351630878326865041024436658583188424102941201692515142898462052830163174647729736736546029059990675124996150574562541204840276034581036880386023603559312286208776395282019088225202728096373319329778235906268018416665229331288639506094339305100141512556666726771965469304912188971017391969096183492539278685127970736290628494913466498992440210960263482488090087507817112836468159980320274889858254342126432410053050880356156870899573494037672004707046219784277448740626062807713608517538529849152654787381788100242022745823603540807712859145495780917490136747248192313962698358304922171125037847851978671548018983194657405006933021479881532700955870169446715910660868748615592253003752556474959171689496120344091468816046617266318957541767443554998085467168106543594995372648657963039716257408813215546399665619891103919288685301404920801181224892504142141269937089496990035955466037793487066425426953449387715791339618827403995058342198504643815574802870824772318006760394997965716724308153649990031098731714609743096520411964749272752425802237260738863036135326174208394738005069696429152692386135360149571878065288011959768072023286679535427202982799898266523397954278945988673421077941348824520652189669837843280879123489510671063218352022142499526991578507719005691752416080992969129888335602564280167469467940758920024769415319295866957992909270244805729521044399398303343439193306974393298211930754350179713917962942229174533807736563853370743943557203133356397118663137847205992628919016613257276232346885520811983804892776270522918774268531419906957652870323353341108986847459662644589753946862829294249579955008801477168120118646440519660745760729971835032183433595746301604942808465195624992385591964184227285572238518715149892549986834992157263414589330326960707256354837195184254856534670373191354697076433380598850282417722564477348882982939272616107186892869045789671437454126853471880346938460541794535387676871459232642077709138195583463477379755492150437089898921010229230529830135361049572330571272713610224990079986259386,396864666400629913307644439126653813579293134204060376360672155937337833395465727108929400570900264529369553032760142155653651810199027318726518277093896618671973151049296145898168897243961022529996053646260420436218689632605067592566845119310879898556622107992977963192199416397455778198892400740571045918545660235407025238523375841415304349370919815317503216578062257651976841028104853849576658007489568404982522392190891240653838577230922639612522771475367687805309601129912693926679200904963278142504465354152779658908395811099235223456048660173559220390532481662625922769365763664952208194721859673376365832452462251851527502327267486118598593627023159885863980445524116440806022818738019056791559746910532974959130124213011037132457249871552669490884588108949491761670253744116614309201597513051822592742587322082572144865017254501823987542530055871582769376489298274094705206973236358802617981517959221242246320592561970102965570195282061412109549080359211023350502231568391493070232493927419775833958904685453968396001673876805223223782856158099697123169513201345922328703257268720512771026608929495674779162549778225017704232750247277066924863515432926511006716754948331450384296749752527377135759898153483643351565989295754339855955634017211356784648746436836945504792833670044289078173772359575189140427852839884778374165761826617063349797099915933424127249717144081017238210948945387925397679984884001396484885198469560245423099524527959412884043475141093482546585383153524061409703985920836948011179774547119775547813846270178216171769506004819100792186777743445124500536798604953604943307817851889578170992872000979131251917282296407060932536576011439072824182639878403845380782538506731937254640189071915729243393902795442941081911563263442844116172263077974675714343332610137215378127563364113486649403548670412778159043588358706931929650028435857122854616917572939567169267276534436928702829569476407192384089946738730886737262772107388393203104867287897519940769729437615092983463212534720320783094929310859622355245115534129412818234745385404001211859754078749402032278157568219633533468086168538277892315896681713355131854820136488956105410162128397742563866273239296171113887518814049203694099926551099201365184944094340399969900233235222281494328898466,2051361282408661376218567540059094743711865062847119474699843597013951566137933712264530209344705607409609541563831603554948910310574946891905916528726984501491094730053195848012172762981056299500378736429506070424025403395073907170824206380321371123842076876352009982232285927618069053681076155892081688874443883407774692068041937093630471895288464176678857924415924212435431044521660597664649216025661924716141847364907062547444077083331222718895790726116267458817921670330380123764340569355514031297638473275418609482089172730303790489153009897231570243501809309746904438848375054109627962449744990062651589956065968166356884042158428619830094798805657187868693594267768139025157855650273092799751231500750655655550205743600706828473550929824562901814919586144083920176365128607594716954843288858640259940853492437714099021972624673253624113707939233859728571832838177410640570429658574116465854784309099609798017092514772091499380741520851967473307592346635488315568943315436533748504158581846002084655221675368117568387530796019355781777360629834328539029047889776978356396237688353389764163234812896552934340908527246075159757649035593779360349111367818499262628518709192323879994377114554575650169381518430434801518684267040834546252973327107481096177224730310434484501467760886427142518479167727594849015872585259158575520784316786926362258584964413960614786194607231029871240320990428415260341990930201069088301237807602670438284628213602831718903071688692518647938644042370981160016993866287070710719842549460027011069275478031034077611736441973137930144535472834604212110569616663292244933434077904864480444453207791132236047442885008949542174936429096063323147726433437631338303791758449696360457215506685138876704953168721530269309268827254956247784354928926943501198711666717028552891442443353285531857702224087583714715870313568437293581174344514863041923363391713375794477445258996898144914842970647722891618055278274171204963836800099601359381047153801907761226982887948446007654622024832989615579895331432683876360013247390446408874636496566937965752263656001543123137970489286993244884490380744520238861707406893639841143956547998406957444362368045562609215865895021037216635914237110565297911311590468586995822390594321166951366038925329278461017096630213,-41563529251417322001814113555678113694743697634436673448600203966301709387362630345045521982794239993243939713710850160870261537322353973377780320600796913932305653798197959178426216313623660553525509810774384698725996995989813433233327200330691625240964952285869840070445209528364584022065413524860241570086782776026836019190607633583109662927640716417238491801463428477527493388337459245921785678910272630392149700732249752970776965072322062729896620757843125874268623196056075004534767652645988777348936833564783738595716735011552829175078203844411716562374551618926208400321060449361566031383125992779471409830031852605713377165324529403673498871620576315888791394990389353318917947890300611850040876023802492175111735486719205382203392077200511288542010492027126562311003210446359682120871443099457609306812499097810292405018855849883937010823107789267661263475383938052303539355250619235995000702305992284457436909096974813243822826940253806508236046239871432726934293273658672970366545056700793000041209601506010186466008940237075179077224085635235642946382864791069285017599224140929467058973186324133113981059488001668747171363628782096046131827399622705232259107572350875509652494846899717076979983575859738884321616674241991489320602594969226377908027934845893920385453229712840807184661337783312434693662323680813589008270885488588325287258186386947628534913928726720637321919157130279860326243742463795830042483555049093874473497265807374834470886074106700604690750540672817409480906017906752723439664549402628387635579849408880162679865316488442149882192950754047290057995204579227359592072483064621304794022869019878765855615375401503475914775906261118961505287662527807113049351930752687338504816385619209180053984298551912042868908598490081250969138085574049507585712320562614340002319965902116964091136834192630501215803570679173983408395557267749207889145179866997003985308759323513683633090631901986136168132527712104113638425944745509660000651525396154697060172469024975338948119899906934287608137370300322447305101655571525541892513531261579980743412980084110418977503374170593984257815196776884448594594438111796707517819515200236973203840415629145525578687842909483280838367835903450475779214893809649566712669622308287569950201894232224492456972697,-949257377742047225073690077357012339330481791009809966348246389655139612829580257051691921205866463644545857147625958836993513625356595325794245000880955087398625178614957052994511884343694950259318764552405221059430034979114789029966635126088228607670499252572723992283734000312895524989735333231007540621310261569418857401628364479226081591391469827939540759571201374083386431031591030671347925382014782098512089957138042601104829333233229849120876369724592442499357614953837191251204396033267032590978370283627704237203092420966583889653286552090729658832691573704388664466309618821244662688506230538148650848156957814424547113455396174760355317837991076033108702266547960377890506174211617711889399539602010626735643139511821530997963655122548511662661553353575955356949482512913577475642129336193136535921611926545366760035058991903690022806020796742171980021934780665938814778232828669815594796632609784721035996628176714414239511290544429547447488471341668787560794200286569943459183177074110888646946232258936772186000134578835235707177695042310690426418767081251399930899619562776109391644425206374762761211386266798015070671389612096791429679781377100993654548611700770714751690477582212798492123443148444731586723158519474083802989833272822448793865296539780492272472710087715410335145618519737988899319992053918717533498262264206496466897346327801519417407306683195488447559092347098901687988886595462162890747654673318959562930563121114021369745429573859970001202851036181794348316498432173918940333867691116148370845112774854087356353954982211577044286479190574630251505582550098350466941779267016709359661619355065188995684035915550015460991480401326862529310296493709357362138207100642468660288534226360406348494129583232165988809431403564127105425757542391978470517998701292389751406141588058540038933840682819579121150883796006539965596585861600246739462164608405944491270956368523995862040623375053965272310864463143850598566191456473920439846928918858751007926096635905275925707752805554979022048336479531742503026286862594349887144050834244702336632034057578049553893655231247399453453994547730846003958744645459492888470575642197033820016466414321174286429216825510133576876492583910473990520196413117358999955995909845063313040603161435095994985599688,1382322537361653515608721002481806304691506183603769936835475976886196245537696584830810370093282903416759815377414270022231901953925892687489910756694592648430520759519124489456542718110213906224342503002871697192505388497052116953442277375486231895839013002881201210306124286348254984051371469874507801797686288699998881779428611468885625158950431228893223795079803916039660569465187836341990440308524009173209834662637220821502316303280429173065759032472576428538444933987249484021042973767137165494011447193769520715245993666928773546404203021426811632413004455220159282242140652002134603832647539229429622024726009527785063360988702510082980099548308126854493380489861758858940246367867880102023755186819689598827199829552913385079740230921694894321632672191979984712822682524799117244442379038395355033334597925580731237510268673617022723321189144188595633397849490450192961274778817839735286397045024320437274116617861337683654836376619146006730946268148955212764019907874428664975253302408653391247198844173186122141598579336839087735584048175861935203482586033046619854972606724069573569506236968599405406102710446314335182074805038452451605921854997399461211693732295803001724985084709302089709910675065964320973913062295792690831755606883418915930088224581665005971219832708465168777963725191704461864250277082415620826475901183964133134644887275989977413308084147411821170489758399550211826492402444724267802252997914211507831834365655317517804676814443536138352577687472465343983816788999592341954947996637224482795608562647340227705593266812376120171703390663652940308784671230627792608766370963567141010839519490450007729906167147204929642841241158939076754815933001533929273032702795146495718149959798062001328311456038258543900866675759637121458423952596944089716823039429428971529690630685866372947486618212430749134896134159040785864553697954507750526589607315785468210135652662072835317853964808111475465821729914548013839594291519436421821636604210113879318164052761711082585504475147871782996344580180404122837789072476083148346152302450398119214547572209171248081995365753914653904821074588851227458151281422377567462901038217140386853389629058608227485390501883780691936909380232948710725765795735314898089269126515478216670770957836042664880845419970,-2283312590811732237712562431832857224133533243505503270834834350007644724945006020805477535901168148869536667471493568839820105566439159600355344220742772181278223023163613973261625479155727058261460718144882335986807220940093365842910748525448968645603636266712754382356512872342453527618269869407738348605914569177707257613072959100406511125921274466278931368328028487652058139427937903057105759949549683995589031238475612581470615420164236094679037986264042346315281357918053431800827019281043441210258053831304498503455849065702402314324783382259336276052069813989070580977999449335556590001418886726607976132710235908233026317982125995379328849974273109445052976755851031116512999712564822542825840683950803672360176408202038840230890743133986140935625717943968519179565350528665435641274687891832358922436659557466174487813573702143297261861403059262468972407915891650005858259072743285716162097504392061563802924047354091273750674504822458223611456084342761772106808396607398261265548551967803291969298239289766570242464190715638969605255888611548301923415222378227114893614208846066945648965727423212038331184326257405918128862871471903748698794753701607578371357512687612542116719582149657372590051614711352478099099334064722745130787755687639255055800292907344044327846660565410478834106926456288444133213482519920828836446354855088184384337342508863458753398559416449791334607728477280957971106911773295731780082581122517232414280931001486378921933565200845846588472618025970442614468812057989917214897136936863046052843476954429785498148297121555111548658073966233812319734778037496848585610459815024731941697959374917543063115541901478508972548560398438817009398762774239142307102406711654427346391143098444892087103926084537343185466662787218014744289841581557895958154365948776637181186202870742110417770423622539246462273517722759499299203144242260887409732004993605974162989816341278898824860242122635634521489481925612745948715161292415708577917451317204187332614971014179467507709921249148904648070837596481240396222752331289810877093132820765599533482239278733803138737947974175315683112543024775259641073123525542349297707562796688723230169086770213949647717358561815613686342722180031027671729072422355503631721925476283549138285541377845784326653639154,-3012685491223700727034719779408560949895753885369124130175213644302875892946299787681869830094006440798669054012297120991413795717313510353119654392805433802289891848943806680638641433681697456316992918617987128137625741321703552761711649854428181036403448405064907341254536132903233227560787327156441593653895155728074152464604596902450124392304209828839886109319978519827614772206608276573627419894340497933033683792944446372086962595880340571570555456138794171657780786706476208422525968723225290266672138337091384202000439009947774985092154858270963002180287131111342869943486346258765789507290013429690521922411500718542403161847930449555558452772966275328041171192579129573428465124877314310546002813817753936391140876316021351772726425576305526750026870375187069581114218693230763836118886659851029882984363816019579821458138664968408528410320428025213178978671382906834914779763937859761716684671271793076270144096354761720131661054414694174317339001651427530757727026003591401447719374071147514600916608760257583119034032640047168261362984748653050963266651050848666002866009763099726258121078196742662889529560798926480359563840567565206629564703911965610935949222716320179760409747396985616349947748358131867693427443621316836762438658859353158730908539060094357331473073082998640846066756661482843726599947052477972357644291028441118798602301133945005017821260339795508720190140642296811675753495222340637725535519193049268682897051055624007631706158885739921680332274104432635264545363965414389716031390400694551080471898952040733277614141137123461489280120302338525067823830455220555930917135987106824197349032925666608226580983700757954404995518719568070047844145717889828445853355779808029753412590509371206374853315921948820656725614489753111853069845313367091312578017980445959116195949606758781429650363469486171904821701151737827779561979754122129557165299031119465004387434023984863344259398412396835074706569357008946366982990325293220355754289882240450769810422160760286549028139082207442030034398943935577234975389946257040162814762188517731527823707280770930812483734130489074309100544638827877915614540694260013044157865979772194312828260624817924770123269321379772741604891283907513032356398192743763416086375264950465342298842047883816918815688521,-919760679563622028814338125796768040971274409709979813785686363485107425019515076496775459994095663548073133705781528198032300685798298471269550704080435077206211542651568944401957864139046061687038332222126613070212446027933682248751277947726296094511000686562894157270795153413442485813001269508000074447402190539017099684910159448038712512458341533354214718273744343247909272397986364644067204944437531277265546841503596141106934345221269087945787346036871285044138701874556363516546802277541330858695946485450829515126853120688031263271945100173139321616605953650334445491348210735888177940315206430171107668948061340574349703060414179894800451672255849741316071215989507739511342901809036910501763963765641307002017598348015565466339011608060933363962737909001999849453540602859012098919737676714370587593108368255969994074236373245228515931758063016270348074357648032769605517826909228332695589161463258941296326708685895882517223920249844577641547623264241968994713887253261440289518675077171052860366617777271602760005128567248430391296077564538334280082265967815505137501672748286064911858631033782141666274172298892185636638360653759945051767278554274318189508177008575760862753085139747683086935752655850714959669490496326990037442678235259296771677489468952192472043443885658411188405098658209743790090929437311019608645637845742234900094883189208627348768372670226307538715297308527946863594127960945897266959259273706842736948027575427286411309801836298051022419171955183417917804873639311011528655007118177713723729692634487703185995498145354664000808950882190984611704158657920510649120581799460366651544113503296206192819121413360604058134007686450561334775620057560414419767669289436717597401647649727952106273798049500092097043974516504140988217610192467428991429611489358027319798349689255809088022720114301016846705831168918572390138539253217672638535365088498351438627446531757774153463365473281262043909467718372745906762581218555129049891803025747231907394736959994797870091261440226258581268832295099434084260019086223254379131344860270810556482077696500212786184688895413103980714197493282692098012190435434897146025894893394164688632881495398453801106533718867135571514132472941692748621175328856163091167737916665160519237891770828769706275556677,-489377037960236210666521014456626290504734424585719878811662130041635201135278737375628640353001405821519768100141748414119638277039366272691102310554697736809725079487582610049703886218341660642728015158884587265166140373048628824773494139664288438141012186108790050354097579042171277543509454491528034218093050233140930743085312226345005993566934408353808021124343330790174449392841450449487314863356970434750989108315697918285323889247007942931184595012569010900168097120120043417592287528347221787473384190218159000720612665201055407053311905689161160154719143819481466300294104135455283531437085381318817270673699947662468140946761984542466184899317705518343704419502171911695256190803560050944417062818700098005224578365254893195966488986505642228040013734162072595259301522046647891191341513002029548042597696887042169007933630967325682273837507783955717685461295389662540617231677616995954512417995423604519110623230260233201305598688054399216752148986395437850122455010942249662689110780499750831151015903388234561554407889592411524636712373389210097088144527584372856901315074095118901418307534666601463127967615446445849074856187466392635045154829280475247415598477568154429024435077405016660058454332742970596953317202524007182598445833862448586273153704684932868008617709901953164907439432031333159125102564251073188780916306645188737805733881183506968925288875058345820256755094254304835254057387693675736775544214449570792291383724114799395699552368952027664155848795211709100099027351669914184062846541482042273844143451262788979267150484394257695615209778253299820225485292466938314231473173258420736636645659262281549130139843700446708318686627600516587255055185180024685468851846510208571888251500996848334253858210673845506054636836514129433035894689346177950170621836521119852099774874249127140368520161492016264963805445508560885579855476689839748996608799284485146510682901161738794748739565921802789533803462788657048147992271397497778429916458411508772147850671223034177735087909274685425640722070124638455453690883065817243013363658791687105061102303027346018190546126892298925571172816780203539510408224305828100633665387688348426517326445273971014543503663319875149871986629079024227304656552702922495061660181737727499097140385226539266931101116,-1702763940299999965880771748931716468838713248865186913162011355077843614772303078582898087322198481645767007544271261834659344441688202217407346685190848874484113364771499830375092474038326018439932294490891773361076492207781132253056688671499384033255334352342210545631285639052688291330779463920484780849994199091493575461968043386822986293795462971210164154532367664519219123365347110708945638382050667947130888698942650311974449165722093239784650180286326436364957719573138014020447365506097424339923746493803868892991893477483298495366534472837202455383272578117683841487103534817985669929938159016108819674877846190464247391026703030582963059251011246899384600412489298606993920594608438234862274482009428647119198145101991749922470952323185080853931472828258565710235057345414925268245068537656092459484411716984879685687267137744458953618054581515268717092600484774378579004577093538336766503508340879215895921652342241253095614847873487731660872110848530574682400119665169038038654347658980371277853456691354125883479506089954566724181963723039232589658033913857411163247926617246868320599930905997127416636990520614890578418167503394811270702401904726831967837989571341174674180443312488613316750729977295519844717912656062077512635863254036291046559524415518047992715434270572435810548725806543296390234884421361752404943801469184678819574271348709651230291236758436190198403815059252071678633561284009988734332700565812514372649103651106831824593337074660923256472372924767919196953232975212136060232881903929191360499890230914914939972011099716286716478172518636812256886196743352152759899589541959706708746745131313860595778048157464978129025658023388832946072649449831073620646902443734570216148993790293016006995544539189583495021826307132612160082901617875069073686373292325744731085332958526676563507675992718195632141325057571010668573589412670210080817337311965519627518758252143507201625830110893366037978215105371390394940378809727401927285407251362535490985415790305794440021312231307168940200920453733732231162894417513173951930202771055736774056284013977751639894478236745677071027651267909314847202100125603003375935049891424582008516957340604066093312600604148758079101718436085629334271078759790104533039477408292200361882180114878003998479175394,-69719468421732282067559158221257582655547086615653174470804131102931952746040593424298893230060513752022162280230772443377882534824432677230397783606252627368500891894127986855926427442482977429481589383953771237379502784234993007169468779973295048788475890714697422857686172272507526285353902574216727699094471511355075507330679527780263895972361388575597879063681347318974821592523353550839335887824885384035324695767255103232162594771499908923035497881951215428470874200962282468100770541071786257632489906388377912516444810281661653094636030991281960319979347055038789196613765231249555117819421662650149679111530095830418667179125766162541824085416495342687418447521183396051759696537538719063725790104032379917807075245630287901505431548755151786432153824036080770112860338737787624989016389240808888518118486378807352575129578653470784225495154044948488431375535683851629525454486201781021865515139905353380900426687693238432895459359497577369007883751460938807858463644879642510096476193403092153242300349595384884756635870381459178760581078248679203063443697686309819503734204088223750279199662327616019368028587106643202601219677687670455895839006113829043034372657777411481635665456893851291925596902782781336323950262668225720780128368060305377910487395046420825265721519473523000529657937925391300263387746257175632302199966339075200162141712673119127495183418012795420615902804475404070716038253720041017885640340220605834644712376190549188435502258398677284360300303099807739347885192140034132995385587145263144201030792475119555460171646852344736677818280842358122121713367079048012340859827951763253864825727093209093630323312485384947963487419534931993954850471085946383397683758297004518854852800041508099681268873171638331838153665015930569325330434222824959565148139575253352723317656682665686804222902492697009993007693157565354086605466933617671243728843702906723205138590309710020855901004088424306866883162977368767390168580956522889953075625449283078613706302085378982670372626250963622544587701339919077546589299745140051559559792445612669750578349597093954746932160919546019771840882794934951779640691586532994810705858416662522198333832306651760581793710986767949657479771907140675036796884764950698958864732699080018121876779237096211880259401,-439768954660157471503065459563784249116012832994049279384028338470602746402420748129246506482918424876086245869074636629670345012673596124789975191979104530774476939410183191421515420748351821694287618040270318461500235025290223260813501417936977145733376043029500458706972928115388300969810888001282410620808963660723453679447733091637443707751296563695568260648227539348610419132372786216083746572917004794273458861480255307552124230538908909556928004017263641106090501416612825870538108243520264267252281851668948948151944912701447228801927261936958820157462778302521676033385509756920411805701614926095036114172583094576040057945913453927158154392033194819414810556377474153633841143279553566099217405875705348275175277428096332889939002884872632031235249090098988998134857439624246654704523951659020918509163297171633717393787172434350568188675312770099078847723402641106753461080143663328665614735791673895616211332014048593894203774451114963389717004693321286846153979679752294567369730932100229520637816958943333822197721185057859951131660760605147667210555354574889139708299151364580291039186974918978114913946718184658665868438054097894813550178705626249950202167443795565169584439556587064798770040036744772974828093875309178325554959812036036896132362267164872056672308563819242728210244491569810831877466860732818996059385770596215771697848064145239708291667442672095403355388181453148796365815002364280362159083382399349117352157971111332316694926345995996885676865743957457943459874834248364937778831040294316878270689444391663107574782261604692922094184328834648461570226857396845787756897123859568605151973613240414114664113362445978377210727595767591655799625387640553642688621398299183325864486677125568377608403166810461232734260671118195905757360022158628034969395013581847700509058981850015201217948800746132930797041482605320377627962338264551344671313195674642863530560241113609930000572026851589001834959219142616482480965210973324086481013199573934226918820493778109916015300884403251515862462616057395641327939972045386289338542716302269333572529379304430601778733495820103632856297016009964208802467160865599644416045380028322815443041139903126645532512587026738286736024141422008425350032172078406988479494692255503189367784091057732992663485710,-1587458665602519653230577756482794325689950408711387979911718532484858462606446335105392886562260156408110440183776119076621800055083690401359414028249345244993908077160869695684671574803201896813738071065361862125889902204795961285638673471081026291790648211469602969599806300105301519779603682150484933966587376817829310373182722148396955536759443126308953512527755780491332302153328613127565675442777632852977452635327590017449152096549766766750917789799352479347834687113906163290944147454197374611519159592652423935831676179478146824143537464243558693947426966032913339920902744627161245650840175617034018658291085152172459029845172728922399686693350664256159582962871314262654080833426614535103547244323993834469416269162770178683646881820952286707916696614081378337884097596190629791074796678176580501545203185835310134741806876023048811720889551446320799588272708073497967576121391991257333980466523693368026442273621018590836002127474083450237612011346177715982776749009542080082224907320570039767390552125688828113426295591363319821916702701532808540391920082235591962807129285587083418616158706455613001524273151164934855123266472126887497584026230003798346937562103560730732808438238549265858526556547525110531596840836614727800160229233618076041611647361977013720870152538011936115616577964569348990381475257128908757800475009779065816340656867553852519783213230985213402664676895871097027929721718324166399672591007563467793359949125660314186922018080215670100199839177493275924937949968068219028605553800969355553665412001561167119462734613978687786660406303391388904003406685432253399218506752162374708656146152763859252702497053860301383501571090658136422267663584820249052678995484560848266975061304837642069916071074388955146137779332835282646645473570843663950353729042725316960944974094239184085892843906958838681146190215332629928305306427404420369117480606225338585531993061693280606324767037140356202675633314329892666990759253250230741599869717220932746580439380921084196899279167350350973867873908004743571220265018338452575846876574129344363224788188295077256708080126899659862216797897586640275675347447255720600619072992107081473307009564681342034379880502000650099910524945450247477104714217984596958931805019175465783122331296835040615598566197,-1313943827948031469734768751141559341615460490522346696327714585532192992001098291004374629615987131805837692108414640842337610591672864045409560880440657754668408985513875349581854060293242313555224724669657540402735428780105765905980004338967926974742507471148059605003937475521210715524958777499866690577438554288529072158422462588830449260000971556237051257888545475198576640206449156638206192262720243804773158247110701240506354343031199601430407268550537729082167475532963810228691894486617532318718366980712826904108580808795394087207959924482040951757331810220227555349193843475008931260695635896533899608899492026475982050516330981944313051733664120753010139374744306998832665311533901647346730825814939511985274095268630066282325305239596984344412638166044512888558264136546012200784609348305518026225327080588415170381602961914941176293200371761390941622655213170863708914839457908907934499294428387625334884253702870047850657402165755607031393628058509735554586657296125764903742410697332148835817716955428430657313184477320884827313731389142111057723795217990892254958987634944021029208298262239751856557149502872712129123391067551851770612584717459878452033352469047658574574362115690847795852254362626875621938205947600678262823663368150908570728599525184352357078116885032512547393774189887131951203636693604576121961172828350049429107321051588655679464151121252072287577866902717202766711806719767274161942517862528260531168639049212014209068122102561819814188978492036400811474006092627015073222759637105935934678117456608469786134311540281839676709115910966667017828052475235353600085801643394066052662447144171929156441475678094807665042765060414916088449058880649352983168097200527746316120707991090402443804645724716159330218578136398292859265800499612060736083736905224123254815867145419947756636283157494762609624432392398412619125580604760780056672509058753660448251455729903269613470010102339421988908517180647202131029024038402079818783455469511811259806244647388978753063249560090102752706874391394297417798398231291996316796879968397703130850634960105873482678433490485171680571674518352953771974169714463320952002531448977377309848723894377902337506458296516124124167562758667471454001226857744067816833698510278378469243179090599119270909660142,-614067625714488176671963355127275500692401391950333651887910141099919200662245576138348855057178818928638207375249765311814182802233003617286692957263731680925319645988441454212528639791137042794699542164679570840746041115159703492344281321670419149034895364196926036632175305271440204353869366832100871358597350560791994467106264261776007171436547577546377879910456264375555888526618687624805329509242631917989172098384461033668055916045456462434930646377001406378865504722073279040520236816643352789730576466973428409762186119170498068394541568608708870005288974064832091840011845739692163236255823477366222596578161153157729730133418619939565217459729332978541197860236860616805222323025038483801354877255288153236319943128681407736972864288271110099138860626959793711060814098089796377184832734105568676096596992264238011034269794264524869588655052456349982615205958064623941084147934485936761401297973078406890005593319695750278872192550301674777960691396602445771421383260552018557469293333596783777655364454232701840438383520187190546975391489073278038987327357580854327339898096821031988823400800951531299316625681145696057622700549188866471668045447539007463194102859179195733923785500791555916089925270228604446699801724452027655770002443377995665808629063409988822639652828182588358764717358218713336666990550826498220611148206080979935230986344413834450526411404974665983515198113081131313827457286406231393430396362483054276297840139353196283453134656198593729697973359758218347591498097284412131813357431390205594589609082246108152136854709557096349946739105348593081848780618670645034430211001050150516866328310753773552430731598355536302899894101064944560593744714342535561810550419163019960599407396536760115703609198501660442345251089724422206334909559714741004497035971221714053829881826055206207577981876160846852934397463392720040078594733548024200813024617571126567757880018881231183487479163392525686618695027316226988250202338390087385260766550444508832627234601406263626334608342520005904007427605984556360266509836533507221455826535795776398529433055138736526713810062444993422103192794241403386042015833650090903732665334492284645670709485969965516243632368480600872858478884612586126830779947338904749931946103684686089965200369417578097719122748,-1147689710942362181727512296918924525932851434718085672092616947683282344175278283176591783255515615465820374784376354276319803273666336737190894187174158127108757020347830276507147065266887188693435023952771089020981347296830025055977085510534037521625207621823794680148180404581428152108789731298846455770717512570916649164852455255612088276513486037571942512465111265398932516367232371620064441836890040867917182540025107100054795139652727161512331970236963921232150792403100809981743615352254097874685348760171875237295855425435458196449117875047587614235181216102036562516949581744307104497180831675032231636783647681889903403770599282112473069814989653417010483732671740474620472214345276903123040764715901263836715170372622193994708087100388736967208588678704795903530740033347770889656562433106509988374353840621562586340829246865881962629033238218184337680174112051526128592974086245622518353374470249937741880445610003694762253863816389166732502822953622981075136726239731943826865178083081840565108977734864943308635120938387669840496348206962561886999165279386031267211218180720927695942590346911041057921065463878578485388257614256939574386184442766343763613131042331659871939230210633715350847746484599567198477150292535070450717671502258631210594776548651409345282231067254093827015059016196352981027031867473623866636604662102372159977056253886060392243376614147510972555528970954519189183780058055268004468034104608835888650327343076880973494639280483329261556218385679129658742951883188691512609913345778823034715070745751383418363544102806249339972763955211371519314185069281058340011158444751768672077259461975422034079793479355965393853226508750571149822347047489739389949894502568286740560533192023712548985604518638120972103707028471104475934789299713220585520118975565641611695100614664433467842979804236264242759573387698891518919703824279635141341222388350769336679658684711459808860215035037758090582808522421061071011458612162754321753315246210170834850405226901038274205144486362676774455478548911740251503990822960026527351581616515936375130983380570252110987073580807909748009973826378995460764836961029180092217609898271879917155307627790747996615664220529334754425687215549605057263292627084426092792994853227875398191164562313511109909084225,-54971119332519683937883182443544197988295068347195429853820298329912734701759821474839590453522459350368603851497306558462312867418643162821769569562835309162188146356925194405442492354503620466983268522470017652579801352208274616239816813029324812731946278571161839524496026441683747934859903963524500346997295864281949213285199953679797069868979615816785535561620686082323818634350431458813152179282089873061107121295577919970155412904457598093253622746917767760599807447280722971741408317668457256780867864366916417090704978450113087894456304828160322674789369457914115783652670885574042139925652949737772582263722353096773262495636140960868965903452360332979676667205822247404646490432548760221034446527387492796510506235311496514109845813505532449018894505700389220062877965115481072560675927694605561214360568951307705377509752731873272405720825171881639547633749548158464758646494859537091460913413568472896876420580582817441471748299443516089175598352397659268266208416920468483791639563338119766611694144843272663716981434665966825519119365652113003420761996950640249104593372096062449945635109874352761342110855922036204421662468045503164864085596530504387026408336275792912647161722080472689847712185146656401507974474042016447328115113082255539401794748105253754129690197137524171543903189504673276309568042786201423043740351581385602359098541404048904613268360992090013483814009637971496284735248696967729801918280687937450709027047175972573857312788953342740711262771797738849981068647487707432657875821152740971669929994422930389605007336020904231254338237453827195366271403716656877494279623562443958748606391403598391034642879477596662651715590638124219026693611137119774814312457948594752658671846922604384443064822085772253952309686557997895775528274534643758593445581066621347390030572034784011472517828958400725113171189159092524066665252224107636161377728166911249547465523466651142839482424654007721510115638823781475274274662839927793187772742769021286233770814800992399982609681153358661941065118837949139070912098188892934140013453727598629369224799397277280155079922587180669468849325464407460560609506416416162926542537959240642922029904760449713647201596039499215511106538207300477039918273606139274851830774472185015843688988396090713188048750];
print("");
print("Output of gp/pari:");
print("a is a Seifert matrix of the (7,8)-torus knot.");
print("Alexander polynomial of a: ", matdet(x*a - a~));
print("t is an Alexander-trivial basis of rank ", 2*def, ".");
print("Indeed, we have t * a * transpose(t) =");
at = t * a * t~;
print(at);
print("This matrix has Alexander polynomial: ", matdet(x*at - at~));

